Scalar QED as a toy model for higher-order effects in classical gravitational scattering

Quantum Electrodynamics (QED) serves as a useful toy model for classical observables in gravitational two-body systems with reduced complexity due to the linearity of QED. We investigate scattering observables in scalar QED at the sixth order in the charges (two-loop order) in a classical regime analogous to the post-Minkowskian expansion in General Relativity. We employ modern scattering amplitude tools and extract classical observables by both eikonal methods and the formalism of Kosower, Maybee, and O'Connell (KMOC). In addition, we provide a simplified approach to extracting the radial action beyond the conservative sector.

==> anc/anc_results.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    564899,      15093]
NotebookOptionsPosition[    542105,      14750]
NotebookOutlinePosition[    542499,      14766]
CellTagsIndexPosition[    542456,      14763]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Ancillary file for arXiv:2112.XXXXX\n",
 StyleBox["[Z. Bern, J.P. Gatica, E. Herrmann, A. Luna, M. Zeng]",
  FontSize->16]
}], "Chapter",
 CellChangeTimes->{{3.845203474549274*^9, 3.845203503740983*^9}, {
  3.848069621933773*^9, 3.848069629363327*^9}, {3.848832399058361*^9, 
  3.8488324157997227`*^9}},ExpressionUUID->"0911512f-d282-4b0d-bc12-\
28ae4ed1744b"],

Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.845220032738768*^9, 3.845220033479512*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"b4e49d86-10bf-4067-82df-f3264fcc0c31"],

Cell[CellGroupData[{

Cell["Definitions", "Section",
 CellChangeTimes->{{3.845203717030538*^9, 
  3.845203719029908*^9}},ExpressionUUID->"54cad700-ec0e-4a69-bf62-\
a0b9019c12c2"],

Cell[CellGroupData[{

Cell["kinematics & some useful definitions", "Subsection",
 CellChangeTimes->{{3.8104292189619102`*^9, 3.810429220783967*^9}, {
  3.8400216398800364`*^9, 3.840021640991447*^9}, {3.8400217979247217`*^9, 
  3.840021801820417*^9}},ExpressionUUID->"0b032a6f-2363-473f-a6ad-\
236072c76289"],

Cell[BoxData[{
 RowBox[{"u", "/:", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"u", "[", "a_", "]"}], "[", 
    RowBox[{"\[Mu]", "[", "i_", "]"}], "]"}], " ", 
   RowBox[{"lor2_", "[", 
    RowBox[{"\[Mu]", "[", "j_", "]"}], "]"}]}], ":=", " ", 
  RowBox[{"d", "[", 
   RowBox[{
    RowBox[{"u", "[", "a", "]"}], ",", "lor2"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"u", "/:", "  ", 
  RowBox[{
   RowBox[{
    RowBox[{"u", "[", "a_", "]"}], "[", 
    RowBox[{"\[Mu]", "[", "i_", "]"}], "]"}], "^", "2"}], " ", ":=", " ", 
  RowBox[{"d", "[", 
   RowBox[{
    RowBox[{"u", "[", "a", "]"}], ",", 
    RowBox[{"u", "[", "a", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"ud", "/:", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"ud", "[", "a_", "]"}], "[", 
    RowBox[{"\[Mu]", "[", "i_", "]"}], "]"}], " ", 
   RowBox[{"lor2_", "[", 
    RowBox[{"\[Mu]", "[", "j_", "]"}], "]"}]}], ":=", " ", 
  RowBox[{"d", "[", 
   RowBox[{
    RowBox[{"ud", "[", "a", "]"}], ",", "lor2"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"ud", "/:", "  ", 
  RowBox[{
   RowBox[{
    RowBox[{"ud", "[", "a_", "]"}], "[", 
    RowBox[{"\[Mu]", "[", "i_", "]"}], "]"}], "^", "2"}], " ", ":=", " ", 
  RowBox[{"d", "[", 
   RowBox[{
    RowBox[{"ud", "[", "a", "]"}], ",", 
    RowBox[{"ud", "[", "a", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"b", "/:", " ", 
  RowBox[{
   RowBox[{"b", "[", 
    RowBox[{"\[Mu]", "[", "i_", "]"}], "]"}], " ", 
   RowBox[{"lor2_", "[", 
    RowBox[{"\[Mu]", "[", "j_", "]"}], "]"}]}], ":=", " ", 
  RowBox[{"d", "[", 
   RowBox[{"b", ",", "lor2"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"b", "/:", "  ", 
  RowBox[{
   RowBox[{"b", "[", 
    RowBox[{"\[Mu]", "[", "i_", "]"}], "]"}], "^", "2"}], " ", ":=", " ", 
  RowBox[{"d", "[", 
   RowBox[{"b", ",", "b"}], "]"}]}]}], "Code",
 CellChangeTimes->{{3.8101476740987988`*^9, 3.810147715983263*^9}, {
  3.8101496798505087`*^9, 3.810149727544217*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"9223e01b-b440-4180-b9f4-3b86b826773d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "properties", " ", "of", " ", "Lorentz", " ", "dot", " ", "products"}], 
   " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{"SetAttributes", "[", 
    RowBox[{"d", ",", "Orderless"}], "]"}], "\n", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"a_", ",", "b_Plus"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"d", "[", 
       RowBox[{"a", ",", "#"}], "]"}], "&"}], "/@", "b"}]}], "\n", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"a_", ",", 
      RowBox[{"-", "b_"}]}], "]"}], " ", ":=", " ", 
    RowBox[{"-", 
     RowBox[{"d", "[", 
      RowBox[{"a", ",", "b"}], "]"}]}]}], "\n", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"x_", "?", "NumberQ"}], " ", "a_"}], ",", "b_"}], "]"}], " ", ":=",
     " ", 
    RowBox[{"x", " ", 
     RowBox[{"d", "[", 
      RowBox[{"a", ",", "b"}], "]"}]}]}], "\n", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"0", ",", "a_"}], "]"}], " ", ":=", " ", "0"}]}]}]], "Code",
 CellChangeTimes->{{3.849190736696294*^9, 3.849190747981495*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"0beae467-f7f7-46f0-b9f5-24db56e2bb77"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", 
    RowBox[{
     RowBox[{"u", "[", "1", "]"}], ",", 
     RowBox[{"u", "[", "1", "]"}]}], "]"}], "=", "1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{
      RowBox[{"u", "[", "2", "]"}], ",", 
      RowBox[{"u", "[", "2", "]"}]}], "]"}], "=", "1"}], ";"}], "\n", "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "only", " ", "the", " ", "leading", " ", "order", " ", "term", " ", "in", 
     " ", "the", " ", "q"}], "-", 
    RowBox[{"expansion", " ", "suffices", " ", "here"}]}], " ", 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", 
    RowBox[{
     RowBox[{"u", "[", "1", "]"}], ",", 
     RowBox[{"u", "[", "2", "]"}]}], "]"}], "=", "\[Sigma]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], ",", 
      RowBox[{"p", "[", "2", "]"}]}], "]"}], "=", " ", 
    RowBox[{
     RowBox[{"m", "[", "1", "]"}], " ", 
     RowBox[{"m", "[", "2", "]"}], " ", "\[Sigma]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", 
    RowBox[{"b", ",", 
     RowBox[{"u", "[", "1", "]"}]}], "]"}], "=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"b", ",", 
      RowBox[{"u", "[", "2", "]"}]}], "]"}], "=", "0"}], ";"}], "\n", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"msqb", " ", ":=", " ", 
    RowBox[{"-", 
     SuperscriptBox["b", "2"]}]}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", 
    RowBox[{"b", ",", "b"}], "]"}], "=", 
   RowBox[{"-", "msqb"}]}], ";"}]}], "Code",
 CellChangeTimes->{{3.8101475835304537`*^9, 3.8101476234446507`*^9}, {
   3.810147851759511*^9, 3.810147891055735*^9}, {3.810148578082691*^9, 
   3.8101486035945807`*^9}, {3.8101487204771137`*^9, 3.810148726324263*^9}, {
   3.810150212349901*^9, 3.810150268288905*^9}, {3.810217297541964*^9, 
   3.810217330513612*^9}, {3.8103956160447206`*^9, 3.8103956470967712`*^9}, 
   3.81042918950524*^9, {3.84792763846973*^9, 3.847927670146606*^9}, {
   3.847928379642206*^9, 3.8479283985237923`*^9}, {3.847928635296996*^9, 
   3.84792865566168*^9}, {3.8480597165716877`*^9, 3.848059739900282*^9}, {
   3.849190874694278*^9, 
   3.849190915140518*^9}},ExpressionUUID->"ac03e51c-e747-464f-9b00-\
12795d39b079"],

Cell[BoxData[
 RowBox[{
  RowBox[{"d", "[", 
   RowBox[{"b", ",", 
    RowBox[{"\[CapitalDelta]p1long", "[", "a_", "]"}]}], "]"}], ":=", 
  "0"}]], "Code",
 CellChangeTimes->{{3.8102170464838037`*^9, 3.810217050196103*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"d728ea00-444b-440b-afac-40f40a362266"],

Cell[BoxData[
 RowBox[{
  RowBox[{"simp", "[", "exp_", "]"}], ":=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{"exp", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"G", ">", "0"}], ",", 
         RowBox[{"\[Alpha]", ">", "0"}], ",", 
         RowBox[{
          RowBox[{"q", "[", "1", "]"}], ">", "0"}], ",", 
         RowBox[{
          RowBox[{"q", "[", "2", "]"}], ">", "0"}], ",", 
         RowBox[{
          RowBox[{"m", "[", "1", "]"}], ">", "0"}], ",", 
         RowBox[{
          RowBox[{"m", "[", "2", "]"}], ">", "0"}], ",", 
         RowBox[{"\[Sigma]", ">", "1"}], ",", 
         RowBox[{"m\[CapitalDelta]p2", " ", ">", "0"}], ",", 
         RowBox[{"msqb", ">", "0"}], ",", 
         RowBox[{"e1", ">", "0"}], ",", 
         RowBox[{"e2", ">", "0"}], ",", 
         RowBox[{"mqs", ">", "0"}]}], "}"}]}]}], "]"}], "//", "PowerExpand"}],
    "//", "Simplify"}]}]], "Code",
 CellChangeTimes->{{3.810226269902801*^9, 3.810226301606778*^9}, {
  3.8102276260401373`*^9, 3.810227628066753*^9}, {3.81023568585747*^9, 
  3.8102356870741453`*^9}, {3.810315714538457*^9, 3.810315715654991*^9}, {
  3.840023113060075*^9, 3.840023130825382*^9}, {3.849191030514057*^9, 
  3.8491910435265007`*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"6ca72d5f-4daa-4e7c-ae00-fbd1f0096cd4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p\[Infinity]", "=", " ", 
    FractionBox[
     RowBox[{
      RowBox[{"m", "[", "1", "]"}], " ", 
      RowBox[{"m", "[", "2", "]"}], "  ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Sigma]", "2"], "-", "1"}]], " "}], 
     SqrtBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"m", "[", "1", "]"}], "2"], "+", 
       SuperscriptBox[
        RowBox[{"m", "[", "2", "]"}], "2"], "+", 
       RowBox[{"2", " ", "\[Sigma]", " ", 
        RowBox[{"m", "[", "1", "]"}], 
        RowBox[{"m", "[", "2", "]"}], " "}]}]]]}], ";"}], 
  "\[IndentingNewLine]", "\n", 
  RowBox[{"(*", 
   RowBox[{"msol", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Refine", "[", 
       RowBox[{
        RowBox[{"FullSimplify", "[", 
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], "+", 
               RowBox[{"m", "[", "2", "]"}]}], "\[Equal]", "m"}], ",", " ", 
             RowBox[{
              FractionBox[
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], " ", 
                RowBox[{"m", "[", "2", "]"}]}], 
               SuperscriptBox["m", "2"]], "\[Equal]", "\[Nu]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"m", "[", "1", "]"}], ",", 
             RowBox[{"m", "[", "2", "]"}]}], "}"}]}], "]"}], "]"}], ",", 
        RowBox[{"Assumptions", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"m", ">", "0"}], ",", 
           RowBox[{"0", "<", "\[Nu]", "<", 
            FractionBox["1", "4"]}]}], "}"}]}]}], "]"}], "//", "Factor"}], "//",
      "First"}]}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"msol", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"m", "[", "1", "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], "m", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SqrtBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"4", " ", "\[Nu]"}]}], ")"}]]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"m", "[", "2", "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], "m", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SqrtBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"4", " ", "\[Nu]"}]}], ")"}]]}], ")"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"muMtom1m2", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"m", " ", "\[Rule]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m", "[", "1", "]"}], "+", 
         RowBox[{"m", "[", "2", "]"}]}], ")"}]}], ",", " ", 
      RowBox[{"\[Nu]", "\[Rule]", " ", 
       FractionBox[
        RowBox[{
         RowBox[{"m", "[", "1", "]"}], 
         RowBox[{"m", "[", "2", "]"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"m", "[", "1", "]"}], "+", 
           RowBox[{"m", "[", "2", "]"}]}], ")"}], "2"]]}]}], "}"}]}], ";"}], 
  "\n", "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"\[CapitalGamma]", " ", "=", " ", 
     RowBox[{"h", " ", "=", " ", 
      RowBox[{
       SqrtBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"m", "[", "1", "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"m", "[", "2", "]"}], "2"], "+", 
         RowBox[{"2", " ", "\[Sigma]", " ", 
          RowBox[{"m", "[", "1", "]"}], 
          RowBox[{"m", "[", "2", "]"}], " "}]}]], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m", "[", "1", "]"}], "+", 
         RowBox[{"m", "[", "2", "]"}]}], ")"}]}]}]}], ";"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nutoh", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"\[Nu]", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["h", "2"]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Sigma]"}], ")"}]}]]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"htonu", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"h", "\[Rule]", " ", 
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{"2", "\[Nu]", 
         RowBox[{"(", 
          RowBox[{"\[Sigma]", "-", "1"}], ")"}]}]}]]}], "}"}]}], ";"}], "\n", 
  "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
   "converting", " ", "angular", " ", "momentum", " ", "to", " ", 
    "asymptotic", " ", "impact", " ", "parameter", " ", "b"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Jtob", "=", 
   RowBox[{"{", 
    RowBox[{"J", "\[Rule]", " ", 
     RowBox[{"p\[Infinity]", " ", 
      SqrtBox["msqb"]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"btoJ", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"msqb", " ", "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["J", "2"], " ", "/", 
       SuperscriptBox["p\[Infinity]", "2"]}]}], "}"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ratEnergyden", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SqrtBox[
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[Nu]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Sigma]"}], ")"}]}]}]]}], ")"}], " ", 
      "\[Rule]", " ", 
      RowBox[{
       RowBox[{"-", " ", "2"}], " ", "\[Nu]", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Sigma]"}], ")"}], " ", "/", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Nu]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Sigma]"}], ")"}]}]}]]}], 
         ")"}]}]}]}], "}"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"stosigma", "=", 
    RowBox[{"{", 
     RowBox[{"s", "\[RuleDelayed]", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"m", "[", "1", "]"}], "2"], "+", 
       SuperscriptBox[
        RowBox[{"m", "[", "2", "]"}], "2"], "+", 
       RowBox[{"2", " ", 
        RowBox[{"m", "[", "1", "]"}], " ", 
        RowBox[{"m", "[", "2", "]"}], " ", "\[Sigma]"}]}]}], "}"}]}], ";"}], 
  "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ytosigma", "=", 
    RowBox[{"{", 
     RowBox[{"y", "\[RuleDelayed]", 
      RowBox[{"\[Sigma]", "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"m", "[", "1", "]"}], " ", 
            RowBox[{"m", "[", "2", "]"}]}], "+", 
           RowBox[{"\[Sigma]", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"m", "[", "1", "]"}], "2"], "+", 
              SuperscriptBox[
               RowBox[{"m", "[", "2", "]"}], "2"]}], ")"}]}]}], ")"}], " ", 
         "mqs"}], 
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"m", "[", "1", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"m", "[", "2", "]"}], "2"]}], ")"}]}]]}]}], "}"}]}], 
   ";"}], "\n", "\n", 
  RowBox[{"(*", 
   RowBox[{
   "leading", " ", "order", " ", "in", " ", "q", " ", "conversion", " ", 
    "from", " ", "x", " ", "to", " ", "sigma"}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"xtosigma", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["x", "2"], "-", "1"}], ")"}], "a_"], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"x", "^", "a"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            SuperscriptBox["\[Sigma]", "2"], "-", "1"}], "]"}]}], ")"}], 
        "a"]}]}], ",", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["x", "2"]}], ")"}], "a_."], "\[RuleDelayed]", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"x", " ", "2", "\[Sigma]"}], ")"}], "a"]}], ",", 
     RowBox[{
      RowBox[{"Log", "[", "x", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", "2"}], 
       RowBox[{"ArcSinh", "[", 
        SqrtBox[
         FractionBox[
          RowBox[{"\[Sigma]", "-", "1"}], "2"]], "]"}]}]}], ",", " ", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["x", "a_."]], "\[RuleDelayed]", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[Sigma]", "+", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Sigma]", "2"]}]]}], ")"}], "a"]}], ",", 
     RowBox[{"x", "->", 
      RowBox[{"\[Sigma]", "-", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Sigma]", "2"]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Sigma]", " ", "-", " ", 
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{"-", "1"}], " ", "+", " ", 
             RowBox[{"\[Sigma]", "^", "2"}]}], "]"}]}], ")"}], "^", "a_."}]}],
        " ", "/;", " ", 
       RowBox[{"a", " ", ">", " ", "0"}]}], " ", "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Sigma]", " ", "+", " ", 
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"-", "1"}], " ", "+", " ", 
           RowBox[{"\[Sigma]", "^", "2"}]}], "]"}]}], ")"}], "^", "a"}]}], 
     ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Sigma]", "-", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Sigma]", "2"]}]]}], ")"}], "a_."], "/;", 
       RowBox[{"a", "<", "0"}]}], "\[RuleDelayed]", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[Sigma]", "+", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Sigma]", "2"]}]]}], ")"}], 
       RowBox[{"-", "a"}]]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sigmatox", "=", 
   RowBox[{"{", 
    RowBox[{"\[Sigma]", "\[Rule]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"x", "^", "2"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", "x"}], ")"}]}]}], "}"}]}], ";"}]}], "Code",
 CellChangeTimes->{{3.810226111976863*^9, 3.810226133942101*^9}, {
   3.8102314528875113`*^9, 3.810231466087611*^9}, {3.810312716571862*^9, 
   3.810312716832013*^9}, {3.810312960190586*^9, 3.8103129605544977`*^9}, {
   3.810313030259383*^9, 3.810313040227311*^9}, {3.810429240526929*^9, 
   3.8104292460337887`*^9}, {3.81043144406992*^9, 3.8104314442733717`*^9}, 
   3.826459221831479*^9, {3.826463910310438*^9, 3.8264639373751783`*^9}, {
   3.841275207255292*^9, 3.8412752236649923`*^9}, {3.841275322678076*^9, 
   3.8412753420280523`*^9}, {3.847928502474565*^9, 3.847928514989141*^9}, {
   3.848339152508069*^9, 3.848339169629271*^9}, {3.849190813993196*^9, 
   3.849190826368553*^9}, {3.849190910316194*^9, 3.849190989420554*^9}, {
   3.849191058866647*^9, 3.849191099528664*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"569ccc26-9b84-4e3a-98da-a4b8f437bb7a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"m", "[", "1", "]"}], 
    RowBox[{"m", "[", "2", "]"}]}], "//.", "msol"}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"m", "[", "1", "]"}], "2"], "+", 
     SuperscriptBox[
      RowBox[{"m", "[", "2", "]"}], "2"]}], ")"}], "//.", "msol"}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"m", "[", "1", "]"}], "2"], "+", 
     SuperscriptBox[
      RowBox[{"m", "[", "2", "]"}], "2"], "+", 
     RowBox[{"2", " ", 
      RowBox[{"m", "[", "1", "]"}], 
      RowBox[{"m", "[", "2", "]"}], " ", "\[Sigma]"}]}], ")"}], "//.", 
   "msol"}], "//", "FullSimplify"}]}], "Code",
 CellChangeTimes->{{3.826240754746627*^9, 3.826240817053351*^9}, {
  3.826240872157702*^9, 3.826240923747819*^9}, {3.826240969523547*^9, 
  3.826240973293291*^9}, {3.826241306188651*^9, 3.826241306431163*^9}, {
  3.826241412142791*^9, 3.8262414433356037`*^9}, {3.849190809108035*^9, 
  3.849190856520541*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"1900234b-fba3-4752-b340-0e2d1bb0cbac"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["m", "2"], " ", "\[Nu]"}]], "Output",
 CellChangeTimes->{
  3.8262407871847982`*^9, {3.826240880696418*^9, 3.826240924207005*^9}, 
   3.826240973791999*^9, 3.826241307032089*^9, {3.826241423111752*^9, 
   3.826241444315446*^9}, 3.826458754241469*^9, 3.826807762099029*^9, 
   3.840023108165683*^9, 3.840043760681875*^9, 3.841275357306651*^9, 
   3.841324194201447*^9, 3.8413242929948673`*^9, 3.841324927384343*^9, 
   3.841515675906992*^9, 3.845144955226138*^9, 3.845205191754427*^9, 
   3.8452200514660807`*^9, 3.84522018052794*^9, 3.845410147393959*^9, 
   3.847200956877862*^9, 3.847903124641632*^9, 3.847915025948488*^9, 
   3.847928671357143*^9, 3.847928726868733*^9, 3.848059962902606*^9, {
   3.84817728109015*^9, 3.848177281915079*^9}, {3.848250617550622*^9, 
   3.8482506290997543`*^9}, 3.848253213265419*^9, 3.848253371986931*^9, 
   3.848338952825259*^9, 3.84852151672256*^9, 3.8487127610055113`*^9, 
   3.848832415688697*^9, 3.849097803342409*^9, 3.849191011924075*^9, 
   3.849191103411263*^9},
 CellLabel->"Out[58]=",ExpressionUUID->"129ef8e8-c561-4cec-bb82-354f76523359"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["m", "2"], " ", 
  RowBox[{"(", 
   RowBox[{"1", "-", 
    RowBox[{"2", " ", "\[Nu]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.8262407871847982`*^9, {3.826240880696418*^9, 3.826240924207005*^9}, 
   3.826240973791999*^9, 3.826241307032089*^9, {3.826241423111752*^9, 
   3.826241444315446*^9}, 3.826458754241469*^9, 3.826807762099029*^9, 
   3.840023108165683*^9, 3.840043760681875*^9, 3.841275357306651*^9, 
   3.841324194201447*^9, 3.8413242929948673`*^9, 3.841324927384343*^9, 
   3.841515675906992*^9, 3.845144955226138*^9, 3.845205191754427*^9, 
   3.8452200514660807`*^9, 3.84522018052794*^9, 3.845410147393959*^9, 
   3.847200956877862*^9, 3.847903124641632*^9, 3.847915025948488*^9, 
   3.847928671357143*^9, 3.847928726868733*^9, 3.848059962902606*^9, {
   3.84817728109015*^9, 3.848177281915079*^9}, {3.848250617550622*^9, 
   3.8482506290997543`*^9}, 3.848253213265419*^9, 3.848253371986931*^9, 
   3.848338952825259*^9, 3.84852151672256*^9, 3.8487127610055113`*^9, 
   3.848832415688697*^9, 3.849097803342409*^9, 3.849191011924075*^9, 
   3.849191103413659*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"9ac80417-40c5-421d-971e-9e6139c3f8f5"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["m", "2"], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{"2", " ", "\[Nu]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Sigma]"}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.8262407871847982`*^9, {3.826240880696418*^9, 3.826240924207005*^9}, 
   3.826240973791999*^9, 3.826241307032089*^9, {3.826241423111752*^9, 
   3.826241444315446*^9}, 3.826458754241469*^9, 3.826807762099029*^9, 
   3.840023108165683*^9, 3.840043760681875*^9, 3.841275357306651*^9, 
   3.841324194201447*^9, 3.8413242929948673`*^9, 3.841324927384343*^9, 
   3.841515675906992*^9, 3.845144955226138*^9, 3.845205191754427*^9, 
   3.8452200514660807`*^9, 3.84522018052794*^9, 3.845410147393959*^9, 
   3.847200956877862*^9, 3.847903124641632*^9, 3.847915025948488*^9, 
   3.847928671357143*^9, 3.847928726868733*^9, 3.848059962902606*^9, {
   3.84817728109015*^9, 3.848177281915079*^9}, {3.848250617550622*^9, 
   3.8482506290997543`*^9}, 3.848253213265419*^9, 3.848253371986931*^9, 
   3.848338952825259*^9, 3.84852151672256*^9, 3.8487127610055113`*^9, 
   3.848832415688697*^9, 3.849097803342409*^9, 3.849191011924075*^9, 
   3.849191103416862*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"027dd1d9-abf3-466c-9c49-68eb9f623ab2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"pitopq", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"p", "[", "1", "]"}], "\[RuleDelayed]", 
       RowBox[{"p", "[", "1", "]"}]}], ",", 
      RowBox[{
       RowBox[{"p", "[", "2", "]"}], "\[RuleDelayed]", 
       RowBox[{"p", "[", "2", "]"}]}], ",", 
      RowBox[{
       RowBox[{"p", "[", "3", "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"p", "[", "2", "]"}]}], "-", "q"}]}], ",", 
      RowBox[{
       RowBox[{"p", "[", "4", "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"p", "[", "1", "]"}]}], "+", "q"}]}]}], "}"}]}], ";"}], 
  "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", "[", 
          RowBox[{
           RowBox[{"p", "[", "2", "]"}], ",", 
           RowBox[{"p", "[", "2", "]"}]}], "]"}], "-", 
         RowBox[{"d", "[", 
          RowBox[{
           RowBox[{"p", "[", "3", "]"}], ",", 
           RowBox[{"p", "[", "3", "]"}]}], "]"}]}], ")"}], "/.", "pitopq"}], 
      ")"}], "\[Equal]", "0"}], "]"}], "//", "Flatten"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"d", "[", 
           RowBox[{
            RowBox[{"p", "[", "1", "]"}], ",", 
            RowBox[{"p", "[", "1", "]"}]}], "]"}], "-", 
          RowBox[{"d", "[", 
           RowBox[{
            RowBox[{"p", "[", "4", "]"}], ",", 
            RowBox[{"p", "[", "4", "]"}]}], "]"}]}], ")"}], "/.", "pitopq"}], 
       ")"}], "\[Equal]", "0"}], "]"}], "//", "Flatten"}], ";"}], "\n", "\n", 
  
  RowBox[{"(*", 
   RowBox[{
   "changing", " ", "momenta", " ", "to", " ", "soft", " ", "variables"}], 
   " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"pRep", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], "\[RuleDelayed]", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"pb", "[", "1", "]"}], "-", 
         FractionBox["q", "2"]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"p", "[", "2", "]"}], "\[RuleDelayed]", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"pb", "[", "2", "]"}], "+", 
         FractionBox["q", "2"]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"p", "[", "3", "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"pb", "[", "2", "]"}], "-", 
       FractionBox["q", "2"]}]}], ",", 
     RowBox[{
      RowBox[{"p", "[", "4", "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"pb", "[", "1", "]"}], "+", 
       FractionBox["q", "2"]}]}], ",", 
     RowBox[{
      RowBox[{"m", "[", "1", "]"}], "\[RuleDelayed]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "mqs"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"mb", "[", "1", "]"}], "2"]}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"m", "[", "2", "]"}], "\[RuleDelayed]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "mqs"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"mb", "[", "2", "]"}], "2"]}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"d", "[", 
       RowBox[{"q", ",", 
        RowBox[{"pb", "[", "i_", "]"}]}], "]"}], "\[RuleDelayed]", "0"}], ",", 
     RowBox[{
      RowBox[{"d", "[", 
       RowBox[{"q", ",", "q"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"-", "mqs"}]}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"pbRep", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"pb", "[", "1", "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"p", "[", "1", "]"}]}], "+", 
        FractionBox["q", "2"]}]}], ",", 
      RowBox[{
       RowBox[{"pb", "[", "2", "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"p", "[", "2", "]"}]}], "-", 
        FractionBox["q", "2"]}]}], ",", 
      RowBox[{
       RowBox[{"d", "[", 
        RowBox[{"q", ",", 
         RowBox[{"p", "[", "2", "]"}]}], "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], 
        RowBox[{"d", "[", 
         RowBox[{"q", ",", "q"}], "]"}]}]}], ",", 
      RowBox[{
       RowBox[{"d", "[", 
        RowBox[{"q", ",", 
         RowBox[{"p", "[", "1", "]"}]}], "]"}], "\[RuleDelayed]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"d", "[", 
         RowBox[{"q", ",", "q"}], "]"}]}]}], ",", 
      RowBox[{
       RowBox[{"mb", "[", "1", "]"}], "\[RuleDelayed]", 
       RowBox[{
        FractionBox["1", "2"], 
        SqrtBox[
         RowBox[{"mqs", "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"m", "[", "1", "]"}], "2"]}]}]]}]}], ",", 
      RowBox[{
       RowBox[{"mb", "[", "2", "]"}], "\[RuleDelayed]", 
       RowBox[{
        FractionBox["1", "2"], 
        SqrtBox[
         RowBox[{"mqs", "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"m", "[", "2", "]"}], "2"]}]}]]}]}], ",", 
      RowBox[{
       RowBox[{"d", "[", 
        RowBox[{"q", ",", "q"}], "]"}], "\[RuleDelayed]", 
       RowBox[{"-", "mqs"}]}]}], "}"}]}], ";"}], "\n", "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
   "y", " ", "to", " ", "sigma", " ", "at", " ", "higher", " ", "orders", " ",
     "in", " ", "q"}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"Refine", "[", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"d", "[", 
         RowBox[{
          RowBox[{"pb", "[", "1", "]"}], ",", 
          RowBox[{"pb", "[", "2", "]"}]}], "]"}], 
        RowBox[{
         RowBox[{"mb", "[", "1", "]"}], " ", 
         RowBox[{"mb", "[", "2", "]"}]}]], "//.", "pbRep"}], ",", 
      RowBox[{"{", 
       RowBox[{"mqs", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"m", "[", "1", "]"}], ">", "0"}], ",", 
       RowBox[{
        RowBox[{"m", "[", "2", "]"}], ">", "0"}]}], "}"}]}]}], "]"}], "//", 
  "FullSimplify"}]}], "Code",
 CellChangeTimes->{
  3.847927338836129*^9, {3.84792770266607*^9, 3.847927805493908*^9}, {
   3.84792789009795*^9, 3.847927925701198*^9}, {3.847928032834366*^9, 
   3.847928049674041*^9}, {3.847928158767514*^9, 3.847928187740704*^9}, {
   3.847928230761528*^9, 3.847928354014553*^9}, {3.8491911253426733`*^9, 
   3.849191188099469*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"f9afeac9-d435-4979-9196-947bfa973122"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\[Sigma]", "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"m", "[", "1", "]"}], " ", 
        RowBox[{"m", "[", "2", "]"}]}], "+", 
       RowBox[{"\[Sigma]", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"m", "[", "1", "]"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"m", "[", "2", "]"}], "2"]}], ")"}]}]}], ")"}], " ", 
     "mqs"}], 
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"m", "[", "1", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"m", "[", "2", "]"}], "2"]}], ")"}]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "mqs", "]"}], "2"],
    SeriesData[$CellContext`mqs, 0, {}, 0, 2, 1],
    Editable->False]}],
  SeriesData[$CellContext`mqs, 
   0, {$CellContext`\[Sigma], 
    Rational[-1, 8] $CellContext`m[1]^(-2) $CellContext`m[2]^(-2) (
     2 $CellContext`m[1] $CellContext`m[
       2] + $CellContext`\[Sigma] ($CellContext`m[1]^2 + $CellContext`m[
         2]^2))}, 0, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.849191188598957*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"cd3062b6-1f5b-49d9-a7c9-5aeaeb37a9fb"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Four-velocities and their duals", "Subsection",
 CellChangeTimes->{{3.8102171304594803`*^9, 3.810217135247237*^9}, {
  3.810429222628751*^9, 3.8104292247873287`*^9}, {3.840021807908766*^9, 
  3.840021809300407*^9}},ExpressionUUID->"134cc692-0536-477d-b13e-\
a21f74b9a48a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"udtou", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"ud", "[", "1", "]"}], "[", 
       RowBox[{"\[Mu]", "[", "i_", "]"}], "]"}], "\[RuleDelayed]", " ", 
      FractionBox[
       RowBox[{
        RowBox[{"\[Sigma]", " ", 
         RowBox[{
          RowBox[{"u", "[", "2", "]"}], "[", 
          RowBox[{"\[Mu]", "[", "i", "]"}], "]"}]}], " ", "-", "  ", 
        RowBox[{
         RowBox[{"u", "[", "1", "]"}], "[", 
         RowBox[{"\[Mu]", "[", "i", "]"}], "]"}], " "}], 
       RowBox[{
        SuperscriptBox["\[Sigma]", "2"], "-", "1"}]]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"ud", "[", "2", "]"}], "[", 
       RowBox[{"\[Mu]", "[", "i_", "]"}], "]"}], "\[RuleDelayed]", " ", 
      FractionBox[
       RowBox[{
        RowBox[{"\[Sigma]", " ", 
         RowBox[{
          RowBox[{"u", "[", "1", "]"}], "[", 
          RowBox[{"\[Mu]", "[", "i", "]"}], "]"}]}], " ", "-", "  ", 
        RowBox[{
         RowBox[{"u", "[", "2", "]"}], "[", 
         RowBox[{"\[Mu]", "[", "i", "]"}], "]"}], " "}], 
       RowBox[{
        SuperscriptBox["\[Sigma]", "2"], "-", "1"}]]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ud", "[", "1", "]"}], "\[RuleDelayed]", " ", 
      FractionBox[
       RowBox[{
        RowBox[{"\[Sigma]", " ", 
         RowBox[{"u", "[", "2", "]"}]}], " ", "-", "  ", 
        RowBox[{"u", "[", "1", "]"}], " "}], 
       RowBox[{
        SuperscriptBox["\[Sigma]", "2"], "-", "1"}]]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ud", "[", "2", "]"}], "\[RuleDelayed]", " ", 
      FractionBox[
       RowBox[{
        RowBox[{"\[Sigma]", " ", 
         RowBox[{"u", "[", "1", "]"}]}], " ", "-", "  ", 
        RowBox[{"u", "[", "2", "]"}], " "}], 
       RowBox[{
        SuperscriptBox["\[Sigma]", "2"], "-", "1"}]]}]}], "}"}]}], 
  ";"}]], "Code",
 CellChangeTimes->{{3.810147429530643*^9, 3.810147498991166*^9}, {
  3.810147755212988*^9, 3.8101477940071907`*^9}, {3.810147911690666*^9, 
  3.8101479157852383`*^9}, {3.8101479551565323`*^9, 3.810148002694211*^9}, {
  3.810217141250537*^9, 3.810217142320822*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"2ff5cec0-ccd4-4e1a-bc00-d243a2c89ea3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"utoud", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"ud", "[", "1", "]"}], "==", 
        FractionBox[
         RowBox[{
          RowBox[{"\[Sigma]", " ", 
           RowBox[{"u", "[", "2", "]"}]}], " ", "-", "  ", 
          RowBox[{"u", "[", "1", "]"}], " "}], 
         RowBox[{
          SuperscriptBox["\[Sigma]", "2"], "-", "1"}]]}], ",", " ", 
       RowBox[{
        RowBox[{"ud", "[", "2", "]"}], "==", " ", 
        FractionBox[
         RowBox[{
          RowBox[{"\[Sigma]", " ", 
           RowBox[{"u", "[", "1", "]"}]}], " ", "-", "  ", 
          RowBox[{"u", "[", "2", "]"}], " "}], 
         RowBox[{
          SuperscriptBox["\[Sigma]", "2"], "-", "1"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"u", "[", "1", "]"}], ",", 
       RowBox[{"u", "[", "2", "]"}]}], "}"}]}], "]"}], "//", 
   "Flatten"}]}]], "Code",
 CellChangeTimes->{{3.810147930840651*^9, 3.810147947499992*^9}, {
  3.810774376307259*^9, 3.810774404424917*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"5793ea1d-be15-4823-8ae6-725a26d258ba"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"u", "[", "1", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"ud", "[", "1", "]"}], "+", 
     RowBox[{"\[Sigma]", " ", 
      RowBox[{"ud", "[", "2", "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"u", "[", "2", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"\[Sigma]", " ", 
      RowBox[{"ud", "[", "1", "]"}]}], "+", 
     RowBox[{"ud", "[", "2", "]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.810147947966812*^9, 3.810149758181138*^9, 3.81014978824687*^9, 
   3.810149908344726*^9, 3.810216941916054*^9, 3.810229887528056*^9, 
   3.8102338432298717`*^9, 3.810347465439068*^9, 3.810351324386775*^9, 
   3.8103944132159*^9, 3.81042956850957*^9, {3.810774394078964*^9, 
   3.810774404844576*^9}, 3.810822023250613*^9, 3.8111932449587107`*^9, 
   3.814813618409829*^9, 3.814813682785965*^9, {3.8148214783753157`*^9, 
   3.814821482661585*^9}, 3.8148816887164803`*^9, 3.815661313211421*^9, 
   3.818881259255308*^9, 3.823025420693454*^9, 3.823113622835891*^9, 
   3.823804661240693*^9, 3.824497893235211*^9, 3.8245813953819523`*^9, 
   3.826028036907031*^9, 3.82645875402077*^9, 3.826807761835106*^9, 
   3.840023108282608*^9, 3.8400437607422123`*^9, 3.84132419425955*^9, 
   3.8413242930672693`*^9, 3.841324927582431*^9, 3.841515677834528*^9, 
   3.845144955333498*^9, 3.845205191892416*^9, 3.845220051555399*^9, 
   3.8452201818261433`*^9, 3.845410147478847*^9, 3.847200956981523*^9, 
   3.8479031247686167`*^9, 3.847915026044017*^9, 3.847928726932117*^9, 
   3.84805996317465*^9, {3.848177281718564*^9, 3.848177282016322*^9}, {
   3.848250617705819*^9, 3.8482506353525143`*^9}, 3.848253213434568*^9, 
   3.848253372144795*^9, 3.848338953123824*^9, 3.848521516992511*^9, 
   3.848712761276885*^9, 3.84883241602177*^9, 3.84909780410322*^9, 
   3.849191245905102*^9},
 CellLabel->"Out[74]=",ExpressionUUID->"85c45f47-e43a-4b7f-8a69-0fe587ec4bd1"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"utoud", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"u", "[", "1", "]"}], "[", 
       RowBox[{"\[Mu]", "[", "i_", "]"}], "]"}], "\[RuleDelayed]", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"ud", "[", "1", "]"}], "[", 
        RowBox[{"\[Mu]", "[", "i", "]"}], "]"}], "+", 
       RowBox[{"\[Sigma]", " ", 
        RowBox[{
         RowBox[{"ud", "[", "2", "]"}], "[", 
         RowBox[{"\[Mu]", "[", "i", "]"}], "]"}]}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"u", "[", "2", "]"}], "[", 
       RowBox[{"\[Mu]", "[", "i_", "]"}], "]"}], "\[RuleDelayed]", " ", 
      RowBox[{
       RowBox[{"\[Sigma]", " ", 
        RowBox[{
         RowBox[{"ud", "[", "1", "]"}], "[", 
         RowBox[{"\[Mu]", "[", "i", "]"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"ud", "[", "2", "]"}], "[", 
        RowBox[{"\[Mu]", "[", "i", "]"}], "]"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"u", "[", "1", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"ud", "[", "1", "]"}], "+", 
       RowBox[{"\[Sigma]", " ", 
        RowBox[{"ud", "[", "2", "]"}]}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"u", "[", "2", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"\[Sigma]", " ", 
        RowBox[{"ud", "[", "1", "]"}]}], "+", 
       RowBox[{"ud", "[", "2", "]"}]}]}]}], "}"}]}], ";"}]], "Code",
 CellLabel->"In[75]:=",ExpressionUUID->"4957aa63-9cf5-4540-a0a3-a01dbb0f38a6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", 
    RowBox[{
     RowBox[{"ud", "[", "1", "]"}], ",", 
     RowBox[{"ud", "[", "1", "]"}]}], "]"}], "=", 
   FractionBox[
    RowBox[{"-", "1"}], 
    RowBox[{
     SuperscriptBox["\[Sigma]", "2"], "-", "1"}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", 
    RowBox[{
     RowBox[{"ud", "[", "2", "]"}], ",", 
     RowBox[{"ud", "[", "2", "]"}]}], "]"}], "=", 
   FractionBox[
    RowBox[{"-", "1"}], 
    RowBox[{
     SuperscriptBox["\[Sigma]", "2"], "-", "1"}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{
      RowBox[{"ud", "[", "1", "]"}], ",", 
      RowBox[{"ud", "[", "2", "]"}]}], "]"}], "=", 
    FractionBox["\[Sigma]", 
     RowBox[{
      SuperscriptBox["\[Sigma]", "2"], "-", "1"}]]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", 
    RowBox[{
     RowBox[{"u", "[", "1", "]"}], ",", 
     RowBox[{"ud", "[", "1", "]"}]}], "]"}], "=", "1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", 
    RowBox[{
     RowBox[{"u", "[", "1", "]"}], ",", 
     RowBox[{"ud", "[", "2", "]"}]}], "]"}], "=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", 
    RowBox[{
     RowBox[{"u", "[", "2", "]"}], ",", 
     RowBox[{"ud", "[", "1", "]"}]}], "]"}], "=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", 
    RowBox[{
     RowBox[{"u", "[", "2", "]"}], ",", 
     RowBox[{"ud", "[", "2", "]"}]}], "]"}], "=", "1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d", "[", 
   RowBox[{"b", ",", 
    RowBox[{"ud", "[", "i_", "]"}]}], "]"}], " ", ":=", " ", "0"}]}], "Code",
 CellChangeTimes->{{3.810429180999892*^9, 3.810429199483543*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"ebd28001-81b9-47a7-abbb-595a44434ed4"]
}, Closed]],

Cell[CellGroupData[{

Cell["Fourier transform", "Subsection",
 CellChangeTimes->{{3.840021912567988*^9, 
  3.840021915719479*^9}},ExpressionUUID->"28ab2934-3fd0-435a-9ab5-\
830597e9f19a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FT", "[", 
    RowBox[{"expr_", ",", "d_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"coef", ",", " ", "\[Alpha]"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"coef", "=", 
       RowBox[{"expr", "/.", 
        RowBox[{"q2", "\[Rule]", "1"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"\[Alpha]", "=", 
       RowBox[{"-", 
        RowBox[{"Exponent", "[", 
         RowBox[{"expr", ",", " ", "q2"}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"coef", "*", 
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"4", "\[Pi]"}], ")"}], 
         RowBox[{"d", "/", "2"}]]], "*", 
       FractionBox[
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"d", "/", "2"}], "-", "\[Alpha]"}], "]"}], 
        RowBox[{"Gamma", "[", "\[Alpha]", "]"}]], "*", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"msqb", "/", "4"}], ")"}], 
        RowBox[{"\[Alpha]", "-", 
         RowBox[{"d", "/", "2"}]}]]}]}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}]], "Code",
 CellChangeTimes->{{3.810430425115695*^9, 3.810430432014717*^9}, 
   3.810430495411277*^9, {3.8104878902802677`*^9, 3.810487931366543*^9}, {
   3.810487961904894*^9, 3.810488038877103*^9}, {3.810763990616681*^9, 
   3.810764018971953*^9}, {3.810822738133852*^9, 3.810822742756342*^9}, 
   3.8231958084010153`*^9, {3.823276266902026*^9, 3.823276267256057*^9}, {
   3.8421222852722797`*^9, 3.842122286045307*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"5fd1a23f-fe77-44fb-9209-4856baf4d2e1"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Results", "Section",
 CellChangeTimes->{{3.84520384883032*^9, 3.8452038551430264`*^9}, {
  3.8452187729191303`*^9, 3.845218822028843*^9}, {3.848059676151792*^9, 
  3.8480596793955517`*^9}},ExpressionUUID->"c7949285-79cc-4eb3-8800-\
2cea18efadea"],

Cell[CellGroupData[{

Cell["conservative scattering angle from eikonal", "Subsection",
 CellChangeTimes->{{3.845204719999394*^9, 3.845204724431101*^9}, {
  3.845211182081696*^9, 
  3.8452112173314447`*^9}},ExpressionUUID->"d695f1c3-21e1-47c4-8ed5-\
35a4fbd25891"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"\[Alpha]", " ", "=", " ", 
    FractionBox[
     SuperscriptBox["e", "2"], 
     RowBox[{"4", "\[Pi]"}]]}], " ", "*)"}], "\n", "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
   "the", " ", "scattering", " ", "angle", " ", "determined", " ", "from", 
    " ", "the", " ", "conservative", " ", "Eikonal"}], "*)"}], "\n", 
  RowBox[{"(*", " ", 
   RowBox[{"tree", "-", "level"}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Chi]QED", "[", 
      RowBox[{"1", ",", "cons"}], "]"}], "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"q", "[", "1", "]"}], " ", 
        RowBox[{"q", "[", "2", "]"}]}], ")"}], 
      RowBox[{"(", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "2"}], "\[Sigma]"}], 
        RowBox[{"J", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["\[Sigma]", "2"], "-", "1"}]]}]], ")"}]}]}], ";"}], 
   "\n", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"1", "-", "loop"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Chi]QED", "[", 
      RowBox[{"2", ",", "cons"}], "]"}], "=", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[Alpha]", " ", 
         RowBox[{"q", "[", "1", "]"}], " ", 
         RowBox[{"q", "[", "2", "]"}]}], ")"}], "2"], 
      FractionBox[
       RowBox[{"\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"m", "[", "1", "]"}], "+", 
          RowBox[{"m", "[", "2", "]"}]}], ")"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["J", "2"], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"m", "[", "1", "]"}], "2"], "+", 
          RowBox[{"2", " ", "\[Sigma]", " ", 
           RowBox[{"m", "[", "1", "]"}], " ", 
           RowBox[{"m", "[", "2", "]"}]}], "+", 
          SuperscriptBox[
           RowBox[{"m", "[", "2", "]"}], "2"]}]]}]]}]}], ";"}], "\n", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"2", "-", "loop"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Chi]QED", "[", 
      RowBox[{"3", ",", "cons"}], "]"}], "=", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[Alpha]", " ", 
         RowBox[{"q", "[", "1", "]"}], " ", 
         RowBox[{"q", "[", "2", "]"}]}], ")"}], "3"], 
      FractionBox[
       RowBox[{
        RowBox[{"2", " ", "\[Sigma]", " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"m", "[", "1", "]"}], "2"]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Sigma]", "2"]}], "+", 
           SuperscriptBox["\[Sigma]", "4"]}], ")"}], " ", 
         RowBox[{"m", "[", "1", "]"}], " ", 
         RowBox[{"m", "[", "2", "]"}]}], "+", 
        RowBox[{"2", " ", "\[Sigma]", " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"m", "[", "2", "]"}], "2"]}]}], 
       RowBox[{"3", " ", 
        SuperscriptBox["J", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Sigma]", "2"]}], ")"}], 
         RowBox[{"3", "/", "2"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"m", "[", "1", "]"}], "2"], "+", 
          RowBox[{"2", " ", "\[Sigma]", " ", 
           RowBox[{"m", "[", "1", "]"}], " ", 
           RowBox[{"m", "[", "2", "]"}]}], "+", 
          SuperscriptBox[
           RowBox[{"m", "[", "2", "]"}], "2"]}], ")"}]}]]}]}], ";"}], "\n", 
   "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"total", " ", "angle", " ", "up", " ", "to", " ", 
     SuperscriptBox["\[Alpha]", "3"], " ", "in", " ", "terms", " ", "of", " ",
      "asymptotic", " ", "impact", " ", "parameter", " ", "b"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Chi]QEDtotal", " ", "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Chi]QED", "[", 
         RowBox[{"1", ",", "cons"}], "]"}], " ", "+", " ", 
        RowBox[{"\[Chi]QED", "[", 
         RowBox[{"2", ",", "cons"}], "]"}], " ", "+", " ", 
        RowBox[{"\[Chi]QED", "[", 
         RowBox[{"3", ",", "cons"}], "]"}]}], ")"}], "//.", "Jtob"}]}], 
    ";"}]}]}]], "Code",
 CellChangeTimes->{{3.84520481379594*^9, 3.8452048464727993`*^9}, {
  3.845204889792446*^9, 3.8452049271189947`*^9}, {3.845204974003964*^9, 
  3.845204984305448*^9}, {3.8452065341128597`*^9, 3.845206556624807*^9}, {
  3.845207251755775*^9, 3.845207264380389*^9}, {3.84520734158035*^9, 
  3.845207362977208*^9}, {3.845209712370915*^9, 3.845209717496092*^9}, {
  3.84521557842817*^9, 3.845215597606524*^9}, {3.845218694027773*^9, 
  3.845218694405864*^9}, {3.845218734478232*^9, 3.8452187438628483`*^9}, {
  3.845410145046667*^9, 3.8454101674340982`*^9}, {3.849191269039296*^9, 
  3.8491912947259197`*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"ead64bc6-190d-4086-b75d-07630c0081db"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "writing", " ", "scattering", " ", "angle", " ", "in", " ", "terms", " ", 
     "of", " ", "\[CapitalGamma]"}], " ", "=", " ", 
    FractionBox["E", "M"]}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"anglesQED", "[", "\[CapitalGamma]", "]"}], "=", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Refine", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Refine", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"\[Chi]QED", "[", 
               RowBox[{"1", ",", "cons"}], "]"}], "/.", "msol"}], "//", 
             "FullSimplify"}], ",", 
            RowBox[{"Assumptions", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"m", ">", "0"}], ",", 
               RowBox[{"0", "<", "\[Nu]", "<", 
                RowBox[{"1", "/", "4"}]}]}], "}"}]}]}], "]"}], "/.", 
          "nutoh"}], ",", 
         RowBox[{"Assumptions", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"h", ">", "0"}], "}"}]}]}], "]"}], ",", "\n", 
       RowBox[{"Refine", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Refine", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"\[Chi]QED", "[", 
               RowBox[{"2", ",", "cons"}], "]"}], "/.", "msol"}], "//", 
             "FullSimplify"}], ",", 
            RowBox[{"Assumptions", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"m", ">", "0"}], ",", 
               RowBox[{"0", "<", "\[Nu]", "<", 
                RowBox[{"1", "/", "4"}]}]}], "}"}]}]}], "]"}], "/.", 
          "nutoh"}], ",", 
         RowBox[{"Assumptions", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"h", ">", "0"}], "}"}]}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Refine", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Refine", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"\[Chi]QED", "[", 
               RowBox[{"3", ",", "cons"}], "]"}], "/.", "msol"}], "//", 
             "FullSimplify"}], ",", 
            RowBox[{"Assumptions", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"m", ">", "0"}], ",", 
               RowBox[{"0", "<", "\[Nu]", "<", 
                RowBox[{"1", "/", "4"}]}]}], "}"}]}]}], "]"}], "/.", 
          "nutoh"}], ",", 
         RowBox[{"Assumptions", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"h", ">", "0"}], "}"}]}]}], "]"}]}], "}"}], "/.", 
     RowBox[{"h", "\[RuleDelayed]", "\[CapitalGamma]"}]}]}], "\n", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Probe", " ", "limit", " ", "of", " ", "conservative", " ", "angle"}], 
    " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"anglesQED", "[", "\[CapitalGamma]", "]"}], "/.", 
     RowBox[{"\[CapitalGamma]", "\[RuleDelayed]", "1"}]}], "//", 
    "FullSimplify"}]}]}]], "Code",
 CellChangeTimes->{{3.8487080295867167`*^9, 3.84870809545012*^9}, {
  3.848708397631784*^9, 3.848708399289212*^9}, {3.848710284758247*^9, 
  3.848710288140704*^9}, {3.848710321685833*^9, 3.848710340829276*^9}, {
  3.849190836833048*^9, 3.849190837577711*^9}, {3.849191317346442*^9, 
  3.8491913935211077`*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"801edb56-881f-4487-b4a6-e20661d719a4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", "\[Alpha]", " ", "\[Sigma]", " ", 
      RowBox[{"q", "[", "1", "]"}], " ", 
      RowBox[{"q", "[", "2", "]"}]}], 
     RowBox[{"J", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[Sigma]", "2"]}]]}]]}], ",", 
   FractionBox[
    RowBox[{"\[Pi]", " ", 
     SuperscriptBox["\[Alpha]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"q", "[", "1", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"q", "[", "2", "]"}], "2"]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["J", "2"], " ", "\[CapitalGamma]"}]], ",", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["\[Alpha]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "\[Sigma]"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Sigma]", "3"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CapitalGamma]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{
           SuperscriptBox["\[Sigma]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", "\[Sigma]"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
     
     SuperscriptBox[
      RowBox[{"q", "[", "1", "]"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"q", "[", "2", "]"}], "3"]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["J", "3"], " ", 
     SuperscriptBox["\[CapitalGamma]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[Sigma]", "2"]}], ")"}], 
      RowBox[{"3", "/", "2"}]]}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.8487080398532047`*^9, 3.848708096028812*^9}, 
   3.8487102891675787`*^9, {3.8487103279701433`*^9, 3.848710341355933*^9}, 
   3.848712465950367*^9, 3.848712776057691*^9, 3.848832416364624*^9, 
   3.849191305801536*^9, {3.849191388493781*^9, 3.849191394123591*^9}},
 CellLabel->"Out[93]=",ExpressionUUID->"ae527a01-7dd9-4a68-a623-3d3f4db1f7dd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", "\[Alpha]", " ", "\[Sigma]", " ", 
      RowBox[{"q", "[", "1", "]"}], " ", 
      RowBox[{"q", "[", "2", "]"}]}], 
     RowBox[{"J", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[Sigma]", "2"]}]]}]]}], ",", 
   FractionBox[
    RowBox[{"\[Pi]", " ", 
     SuperscriptBox["\[Alpha]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"q", "[", "1", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"q", "[", "2", "]"}], "2"]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["J", "2"]}]], ",", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["\[Alpha]", "3"], " ", "\[Sigma]", " ", 
     RowBox[{"(", 
      RowBox[{"3", "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"q", "[", "1", "]"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"q", "[", "2", "]"}], "3"]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["J", "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[Sigma]", "2"]}], ")"}], 
      RowBox[{"3", "/", "2"}]]}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.8487080398532047`*^9, 3.848708096028812*^9}, 
   3.8487102891675787`*^9, {3.8487103279701433`*^9, 3.848710341355933*^9}, 
   3.848712465950367*^9, 3.848712776057691*^9, 3.848832416364624*^9, 
   3.849191305801536*^9, {3.849191388493781*^9, 3.849191394126349*^9}},
 CellLabel->"Out[94]=",ExpressionUUID->"c930fd5e-3d24-4db7-a964-1c6d3864c449"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["test-body limit", "Subsection",
 CellChangeTimes->{{3.848338926809299*^9, 3.848338929069553*^9}, {
  3.848521469682317*^9, 3.848521476666947*^9}, {3.848601675613325*^9, 
  3.848601677753022*^9}},ExpressionUUID->"ea0f175a-ca7f-4850-8c09-\
0637faa15eef"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"\[Xi]", "=", 
    RowBox[{
     RowBox[{"Refine", "[", 
      RowBox[{
       SqrtBox[
        RowBox[{"FullSimplify", "[", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["p\[Infinity]", "2"], "+", 
              SuperscriptBox[
               RowBox[{"m", "[", "1", "]"}], "2"]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["p\[Infinity]", "2"], "+", 
              SuperscriptBox[
               RowBox[{"m", "[", "2", "]"}], "2"]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"m", "[", "1", "]"}], "2"], "+", 
              RowBox[{"2", " ", "\[Sigma]", " ", 
               RowBox[{"m", "[", "1", "]"}], " ", 
               RowBox[{"m", "[", "2", "]"}]}], "+", 
              SuperscriptBox[
               RowBox[{"m", "[", "2", "]"}], "2"]}], ")"}], "2"]], "/.", 
          "msol"}], "]"}]], ",", 
       RowBox[{"Assumptions", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"m", ">", "0"}], ",", 
          RowBox[{"0", "<", "\[Nu]", "<", 
           RowBox[{"1", "/", "4"}]}], ",", 
          RowBox[{"\[Sigma]", ">", "1"}]}], "}"}]}]}], "]"}], "\n", 
     RowBox[{"Refine", "[", 
      RowBox[{
       RowBox[{"FullSimplify", "[", 
        RowBox[{
         FractionBox[
          RowBox[{
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Sigma]", "2"]}]], " ", 
           RowBox[{"m", "[", "1", "]"}], " ", 
           RowBox[{"m", "[", "2", "]"}]}], 
          SqrtBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"m", "[", "1", "]"}], "2"], "+", 
            RowBox[{"2", " ", "\[Sigma]", " ", 
             RowBox[{"m", "[", "1", "]"}], " ", 
             RowBox[{"m", "[", "2", "]"}]}], "+", 
            SuperscriptBox[
             RowBox[{"m", "[", "2", "]"}], "2"]}]]], "/.", "msol"}], "]"}], 
       ",", 
       RowBox[{"Assumptions", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"m", ">", "0"}], ",", 
          RowBox[{"0", "<", "\[Nu]", "<", 
           RowBox[{"1", "/", "4"}]}], ",", 
          RowBox[{"\[Sigma]", ">", "1"}]}], "}"}]}]}], "]"}]}]}], "\n", 
   "*)"}], "\n", "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"variableRules", "=", 
     RowBox[{"{", "\n", 
      RowBox[{
       RowBox[{"pinf", "\[Rule]", " ", 
        FractionBox[
         RowBox[{"m", " ", "\[Nu]", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Sigma]", "2"]}]]}], 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[Nu]", " ", 
            RowBox[{"(", 
             RowBox[{"\[Sigma]", "-", "1"}], ")"}]}]}]]]}], ",", "\n", 
       RowBox[{"\[CapitalGamma]", "\[Rule]", 
        SqrtBox[
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[Nu]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Sigma]"}], ")"}]}]}]]}], ",", "\n", 
       RowBox[{"\[Xi]", "\[Rule]", 
        FractionBox[
         RowBox[{"\[Nu]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Nu]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Sigma]"}], ")"}], "2"]}], "+", 
            "\[Sigma]"}], ")"}]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Nu]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Sigma]"}], ")"}]}]}], ")"}], 
          "2"]]}], ",", "\n", 
       RowBox[{"en", "\[Rule]", " ", 
        RowBox[{"m", 
         SqrtBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Nu]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Sigma]"}], ")"}]}]}], ")"}]]}]}], 
       ",", "\n", 
       RowBox[{"\[Nu]t", "\[Rule]", " ", 
        FractionBox[
         RowBox[{"\[Sigma]", " ", "\[Nu]", " "}], 
         RowBox[{
          SuperscriptBox["\[CapitalGamma]", "2"], " ", "\[Xi]"}]]}]}], 
      "}"}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{"nutoGamma", "=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"\[CapitalGamma]", "==", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[Nu]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Sigma]"}], ")"}]}]}]]}], ",", 
        RowBox[{"{", "\[Nu]", "}"}]}], "]"}], "//", "Flatten"}]}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{"\[Beta]sol", "=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"\[Sigma]", "==", 
         FractionBox["1", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["\[Beta]", "2"]}]]]}], ",", "\[Beta]"}], "]"}], 
      "[", 
      RowBox[{"[", 
       RowBox[{"-", "1"}], "]"}], "]"}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Nu]t", "//.", "variableRules"}], "//", "FullSimplify"}], 
    ";"}]}]}]], "Code",
 CellChangeTimes->{{3.848251342544125*^9, 3.8482513438374*^9}, {
   3.848251538755967*^9, 3.84825154753228*^9}, {3.848251603247613*^9, 
   3.848251607432715*^9}, {3.8482516569244423`*^9, 3.8482516802126093`*^9}, 
   3.8482519101101*^9, {3.84825202128284*^9, 3.848252043211636*^9}, {
   3.8482537673202057`*^9, 3.848253768484179*^9}, {3.848253943541642*^9, 
   3.848253978231309*^9}, {3.84851564248238*^9, 3.848515643099146*^9}, {
   3.848516123909575*^9, 3.8485162026832247`*^9}, {3.8485162380929737`*^9, 
   3.848516268891025*^9}, 3.8485164840346127`*^9, 3.848516528060019*^9, {
   3.8485169397095413`*^9, 3.8485169468031263`*^9}, 3.8485210204334173`*^9, 
   3.8485215571884327`*^9, {3.848601772530158*^9, 3.8486018038459167`*^9}, {
   3.848601843840701*^9, 3.848601879508005*^9}, {3.848603337740765*^9, 
   3.848603346245823*^9}, 3.848603420813349*^9, {3.8487084850555162`*^9, 
   3.8487085182974586`*^9}, {3.848708869937948*^9, 3.8487089048900757`*^9}, {
   3.848709768014421*^9, 3.848709769933571*^9}, {3.849190838509109*^9, 
   3.84919083950594*^9}, {3.849191444964411*^9, 3.849191446740271*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"aa2f9f1b-44fa-44d0-bebb-888e7c5b8a9e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "full", " ", "conservative", " ", "scattering", " ", "angle", " ", "to", 
    " ", 
    RowBox[{"P", "[", "i", "]"}], " ", "coefficients"}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"p\[Infinity]\[Nu]", "=", 
     FractionBox[
      RowBox[{"m", " ", "\[Nu]", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Sigma]", "2"]}]]}], 
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "\[Nu]", " ", 
         RowBox[{"(", 
          RowBox[{"\[Sigma]", "-", "1"}], ")"}]}]}]]]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Chi]QED", "[", "p", "]"}], "=", " ", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"P", "[", "1", "]"}], "p\[Infinity]\[Nu]"], " ", 
       RowBox[{"(", 
        FractionBox[
         RowBox[{"4", "\[Pi]", " ", "\[Alpha]", " ", 
          RowBox[{"q", "[", "1", "]"}], " ", 
          RowBox[{"q", "[", "2", "]"}]}], "J"], ")"}]}], " ", "+", " ", 
      RowBox[{
       FractionBox["\[Pi]", "2"], 
       RowBox[{"P", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{"4", "\[Pi]", " ", "\[Alpha]", " ", 
           RowBox[{"q", "[", "1", "]"}], " ", 
           RowBox[{"q", "[", "2", "]"}]}], "J"], ")"}], "2"]}], " ", "-", " ", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"P", "[", "1", "]"}], "3"], "-", 
         RowBox[{"12", " ", 
          SuperscriptBox["p\[Infinity]\[Nu]", "2"], " ", 
          RowBox[{"P", "[", "1", "]"}], " ", 
          RowBox[{"P", "[", "2", "]"}]}], " ", "-", 
         RowBox[{"24", " ", 
          SuperscriptBox["p\[Infinity]\[Nu]", "4"], " ", 
          RowBox[{"P", "[", "3", "]"}]}]}], 
        RowBox[{"12", " ", 
         SuperscriptBox["p\[Infinity]\[Nu]", "3"]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{"4", "\[Pi]", " ", "\[Alpha]", " ", 
           RowBox[{"q", "[", "1", "]"}], " ", 
           RowBox[{"q", "[", "2", "]"}]}], "J"], ")"}], "3"]}]}]}], ";"}], 
   " ", "\n", "\n", 
   RowBox[{
    RowBox[{"\[Chi]QED", "[", 
     RowBox[{"1", ",", "\[Nu]"}], "]"}], "=", 
    RowBox[{
     RowBox[{"\[Chi]QED", "[", 
      RowBox[{"1", ",", "cons"}], "]"}], "//", "FullSimplify"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Chi]QED", "[", 
     RowBox[{"2", ",", "\[Nu]"}], "]"}], "=", 
    RowBox[{"Refine", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[Chi]QED", "[", 
         RowBox[{"2", ",", "cons"}], "]"}], "/.", "msol"}], "//", 
       "FullSimplify"}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"m", ">", "0"}], ",", 
         RowBox[{"0", "<", "\[Nu]", "<", 
          RowBox[{"1", "/", "4"}]}], ",", 
         RowBox[{"\[Sigma]", ">", "1"}]}], "}"}]}]}], "]"}]}], "\n", 
   RowBox[{
    RowBox[{"\[Chi]QED", "[", 
     RowBox[{"3", ",", "\[Nu]"}], "]"}], "=", 
    RowBox[{"Refine", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[Chi]QED", "[", 
         RowBox[{"3", ",", "cons"}], "]"}], "/.", "msol"}], "//", 
       "FullSimplify"}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"m", ">", "0"}], ",", 
         RowBox[{"0", "<", "\[Nu]", "<", 
          RowBox[{"1", "/", "4"}]}], ",", 
         RowBox[{"\[Sigma]", ">", "1"}]}], "}"}]}]}], "]"}]}], "\n", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"eq", "[", "1", "]"}], "=", 
     RowBox[{
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Chi]QED", "[", "p", "]"}], "-", 
         RowBox[{"(", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"\[Chi]QED", "[", 
             RowBox[{"i", ",", "\[Nu]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}], ")"}]}], ",", 
        
        RowBox[{"{", 
         RowBox[{"\[Alpha]", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
      "FullSimplify"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"eq", "[", "2", "]"}], "=", 
     RowBox[{
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Chi]QED", "[", "p", "]"}], "-", 
         RowBox[{"(", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"\[Chi]QED", "[", 
             RowBox[{"i", ",", "\[Nu]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}], ")"}]}], ",", 
        
        RowBox[{"{", 
         RowBox[{"\[Alpha]", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
      "FullSimplify"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"eq", "[", "3", "]"}], "=", 
     RowBox[{
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Chi]QED", "[", "p", "]"}], "-", 
         RowBox[{"(", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"\[Chi]QED", "[", 
             RowBox[{"i", ",", "\[Nu]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}], ")"}]}], ",", 
        
        RowBox[{"{", 
         RowBox[{"\[Alpha]", ",", "0", ",", "3"}], "}"}]}], "]"}], "//", 
      "FullSimplify"}]}], ";"}], "\n", "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"sol", "[", 
      RowBox[{"1", ",", "2", ",", "3"}], "]"}], "=", 
     RowBox[{"Refine", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Refine", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Solve", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"eq", "[", "1", "]"}], ",", 
                 RowBox[{"eq", "[", "2", "]"}], ",", 
                 RowBox[{"eq", "[", "3", "]"}]}], "}"}], "\[Equal]", "0"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"P", "[", "1", "]"}], ",", 
                RowBox[{"P", "[", "2", "]"}], ",", 
                RowBox[{"P", "[", "3", "]"}]}], "}"}]}], "]"}], "//", 
            "Flatten"}], "//", "FullSimplify"}], ",", 
          RowBox[{"Assumptions", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"m", ">", "0"}], ",", 
             RowBox[{"0", "<", "\[Nu]", "<", 
              RowBox[{"1", "/", "4"}]}], ",", 
             RowBox[{"\[Sigma]", ">", "1"}]}], "}"}]}]}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[Nu]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Sigma]"}], ")"}]}]}], 
          "\[RuleDelayed]", 
          SuperscriptBox["\[CapitalGamma]", "2"]}], "}"}]}], ",", 
       RowBox[{"Assumptions", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"\[CapitalGamma]", ">", "0"}], "}"}]}]}], "]"}]}], "*)"}], 
   "\n", 
   RowBox[{
    RowBox[{"sol", "[", 
     RowBox[{"1", ",", "2", ",", "3"}], "]"}], "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"P", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"m", " ", "\[Nu]", " ", "\[Sigma]"}], 
         RowBox[{"2", " ", "\[CapitalGamma]", " ", "\[Pi]"}]]}]}], ",", 
      RowBox[{
       RowBox[{"P", "[", "2", "]"}], "\[Rule]", 
       FractionBox["1", 
        RowBox[{"16", " ", "\[CapitalGamma]", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
      RowBox[{
       RowBox[{"P", "[", "3", "]"}], "\[Rule]", 
       FractionBox[
        RowBox[{
         RowBox[{"2", " ", "\[Nu]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Sigma]"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[CapitalGamma]"}], ")"}], " ", 
          "\[Sigma]"}]}], 
        RowBox[{"64", " ", "\[CapitalGamma]", " ", "m", " ", 
         SuperscriptBox["\[Pi]", "3"], " ", "\[Nu]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Sigma]", "2"]}], ")"}]}]]}]}], 
     "}"}]}]}]}]], "Code",
 CellChangeTimes->{{3.8485140054070587`*^9, 3.848514098623086*^9}, {
   3.848514162924115*^9, 3.848514172167045*^9}, {3.848514246912437*^9, 
   3.8485142842316008`*^9}, {3.8485154254245768`*^9, 3.848515431221554*^9}, {
   3.84860339963013*^9, 3.848603400435439*^9}, {3.848603619864588*^9, 
   3.848603645894002*^9}, {3.848606611902843*^9, 3.848606618815049*^9}, {
   3.848606732913363*^9, 3.8486067956154213`*^9}, 3.8486068261023817`*^9, {
   3.848607044574376*^9, 3.8486070448103228`*^9}, {3.8487086973009577`*^9, 
   3.8487086985438757`*^9}, 3.848709452053059*^9, {3.8487094938185663`*^9, 
   3.848709495171842*^9}, {3.848709784050168*^9, 3.848709794364705*^9}, {
   3.848711074105091*^9, 3.848711080176684*^9}, {3.8487111438037167`*^9, 
   3.848711147719077*^9}, {3.848711178396009*^9, 3.848711178789055*^9}, {
   3.849190840389125*^9, 3.849190840788336*^9}, {3.8491914482267323`*^9, 
   3.849191449138939*^9}, {3.8491914982336082`*^9, 3.849191533654088*^9}, 
   3.849191609083406*^9},
 CellLabel->
  "In[135]:=",ExpressionUUID->"2dd5647f-7285-4f07-bfa6-7adbce56ecd6"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"2", " ", "\[Alpha]", " ", "\[Sigma]", " ", 
    RowBox[{"q", "[", "1", "]"}], " ", 
    RowBox[{"q", "[", "2", "]"}]}], 
   RowBox[{"J", " ", 
    SqrtBox[
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[Sigma]", "2"]}]]}]]}]], "Output",
 CellChangeTimes->{
  3.848514066696768*^9, 3.848514098977916*^9, {3.848514255715798*^9, 
   3.8485142846812553`*^9}, 3.8485154367231493`*^9, 3.848521523873185*^9, 
   3.848521561402039*^9, 3.848603611810749*^9, 3.848603651159481*^9, 
   3.848606830507696*^9, 3.848609016487705*^9, 3.848708699564023*^9, 
   3.8487094530210257`*^9, 3.848709593183782*^9, 3.848709797156988*^9, 
   3.848710825103674*^9, 3.848711082270165*^9, 3.8487111520390577`*^9, 
   3.8487124660438633`*^9, {3.848712768163172*^9, 3.848712779412901*^9}, 
   3.8488324165467463`*^9, 3.849191480583744*^9, {3.849191534664344*^9, 
   3.849191550664606*^9}, 3.849191610270927*^9},
 CellLabel->
  "Out[137]=",ExpressionUUID->"afe074d0-bc8d-4ad2-8893-cd4745c34d51"],

Cell[BoxData[
 FractionBox[
  RowBox[{"\[Pi]", " ", 
   SuperscriptBox["\[Alpha]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"q", "[", "1", "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"q", "[", "2", "]"}], "2"]}], 
  RowBox[{"2", " ", 
   SuperscriptBox["J", "2"], " ", 
   SqrtBox[
    RowBox[{"1", "+", 
     RowBox[{"2", " ", "\[Nu]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Sigma]"}], ")"}]}]}]]}]]], "Output",
 CellChangeTimes->{
  3.848514066696768*^9, 3.848514098977916*^9, {3.848514255715798*^9, 
   3.8485142846812553`*^9}, 3.8485154367231493`*^9, 3.848521523873185*^9, 
   3.848521561402039*^9, 3.848603611810749*^9, 3.848603651159481*^9, 
   3.848606830507696*^9, 3.848609016487705*^9, 3.848708699564023*^9, 
   3.8487094530210257`*^9, 3.848709593183782*^9, 3.848709797156988*^9, 
   3.848710825103674*^9, 3.848711082270165*^9, 3.8487111520390577`*^9, 
   3.8487124660438633`*^9, {3.848712768163172*^9, 3.848712779412901*^9}, 
   3.8488324165467463`*^9, 3.849191480583744*^9, {3.849191534664344*^9, 
   3.849191550664606*^9}, 3.849191610273827*^9},
 CellLabel->
  "Out[138]=",ExpressionUUID->"d7e9b2b1-5eed-495e-8c47-77908a3a2fcb"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SuperscriptBox["\[Alpha]", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"3", " ", "\[Sigma]"}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Sigma]", "3"]}], "+", 
     RowBox[{"2", " ", "\[Nu]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Sigma]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{
         SuperscriptBox["\[Sigma]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "\[Sigma]"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"q", "[", "1", "]"}], "3"], " ", 
   SuperscriptBox[
    RowBox[{"q", "[", "2", "]"}], "3"]}], 
  RowBox[{"3", " ", 
   SuperscriptBox["J", "3"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"2", " ", "\[Nu]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Sigma]"}], ")"}]}]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[Sigma]", "2"]}], ")"}], 
    RowBox[{"3", "/", "2"}]]}]]], "Output",
 CellChangeTimes->{
  3.848514066696768*^9, 3.848514098977916*^9, {3.848514255715798*^9, 
   3.8485142846812553`*^9}, 3.8485154367231493`*^9, 3.848521523873185*^9, 
   3.848521561402039*^9, 3.848603611810749*^9, 3.848603651159481*^9, 
   3.848606830507696*^9, 3.848609016487705*^9, 3.848708699564023*^9, 
   3.8487094530210257`*^9, 3.848709593183782*^9, 3.848709797156988*^9, 
   3.848710825103674*^9, 3.848711082270165*^9, 3.8487111520390577`*^9, 
   3.8487124660438633`*^9, {3.848712768163172*^9, 3.848712779412901*^9}, 
   3.8488324165467463`*^9, 3.849191480583744*^9, {3.849191534664344*^9, 
   3.849191550664606*^9}, 3.8491916102765827`*^9},
 CellLabel->
  "Out[139]=",ExpressionUUID->"4133e345-3608-4c0e-ac23-8a0f73bf8352"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"P", "[", "1", "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"m", " ", "\[Nu]", " ", "\[Sigma]"}], 
      RowBox[{"2", " ", "\[Pi]", " ", "\[CapitalGamma]"}]]}]}], ",", 
   RowBox[{
    RowBox[{"P", "[", "2", "]"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalGamma]"}]]}], ",", 
   RowBox[{
    RowBox[{"P", "[", "3", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"2", " ", "\[Nu]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Sigma]"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[CapitalGamma]"}], ")"}], " ", 
       "\[Sigma]"}]}], 
     RowBox[{"64", " ", "m", " ", 
      SuperscriptBox["\[Pi]", "3"], " ", "\[CapitalGamma]", " ", "\[Nu]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[Sigma]", "2"]}], ")"}]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.848514066696768*^9, 3.848514098977916*^9, {3.848514255715798*^9, 
   3.8485142846812553`*^9}, 3.8485154367231493`*^9, 3.848521523873185*^9, 
   3.848521561402039*^9, 3.848603611810749*^9, 3.848603651159481*^9, 
   3.848606830507696*^9, 3.848609016487705*^9, 3.848708699564023*^9, 
   3.8487094530210257`*^9, 3.848709593183782*^9, 3.848709797156988*^9, 
   3.848710825103674*^9, 3.848711082270165*^9, 3.8487111520390577`*^9, 
   3.8487124660438633`*^9, {3.848712768163172*^9, 3.848712779412901*^9}, 
   3.8488324165467463`*^9, 3.849191480583744*^9, {3.849191534664344*^9, 
   3.849191550664606*^9}, 3.849191610321973*^9},
 CellLabel->
  "Out[143]=",ExpressionUUID->"c9b41593-1795-494f-82ee-d294b33f53f2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "writing", " ", "the", " ", "scattering", " ", "angle", " ", "in", " ", 
    "terms", " ", "of", " ", 
    RowBox[{"d", "[", "i", "]"}], " ", "coefficients"}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[Chi]QED", "[", "p", "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"P", "[", "1", "]"}], "\[RuleDelayed]", " ", 
           RowBox[{"p\[Infinity]\[Nu]", " ", 
            RowBox[{"d", "[", "1", "]"}]}]}], ",", 
          RowBox[{
           RowBox[{"P", "[", "2", "]"}], "\[RuleDelayed]", " ", 
           RowBox[{"d", "[", "2", "]"}]}], ",", 
          RowBox[{
           RowBox[{"P", "[", "3", "]"}], "\[RuleDelayed]", 
           FractionBox[
            RowBox[{"d", "[", "3", "]"}], "p\[Infinity]\[Nu]"]}]}], "}"}]}], "/.", 
       RowBox[{"\[Alpha]", "\[RuleDelayed]", " ", 
        FractionBox["\[Alpha]p", 
         RowBox[{"4", "\[Pi]", " ", 
          RowBox[{"q", "[", "1", "]"}], 
          RowBox[{"q", "[", "2", "]"}]}]]}]}], "//", "FullSimplify"}], ",", 
     RowBox[{"{", "\[Alpha]p", "}"}]}], "]"}], "\n", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Chi]QED", "[", "d", "]"}], "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"d", "[", "1", "]"}], " ", 
       RowBox[{"(", 
        FractionBox[
         RowBox[{"4", "\[Pi]", " ", "\[Alpha]", " ", 
          RowBox[{"q", "[", "1", "]"}], " ", 
          RowBox[{"q", "[", "2", "]"}]}], "J"], ")"}]}], " ", "+", " ", 
      RowBox[{
       FractionBox["\[Pi]", "2"], 
       RowBox[{"d", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{"4", "\[Pi]", " ", "\[Alpha]", " ", 
           RowBox[{"q", "[", "1", "]"}], " ", 
           RowBox[{"q", "[", "2", "]"}]}], "J"], ")"}], "2"]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"d", "[", "1", "]"}], "3"], "12"]}], " ", "+", " ", 
         RowBox[{
          RowBox[{"d", "[", "1", "]"}], " ", 
          RowBox[{"d", "[", "2", "]"}]}], "+", " ", 
         RowBox[{"2", " ", 
          RowBox[{"d", "[", "3", "]"}]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{"4", "\[Pi]", " ", "\[Alpha]", " ", 
           RowBox[{"q", "[", "1", "]"}], " ", 
           RowBox[{"q", "[", "2", "]"}]}], "J"], ")"}], "3"]}]}]}], ";"}], 
   " ", "\n", "\n", 
   RowBox[{
    RowBox[{"\[Chi]QED", "[", 
     RowBox[{"1", ",", "\[Nu]"}], "]"}], "=", 
    RowBox[{
     RowBox[{"\[Chi]QED", "[", 
      RowBox[{"1", ",", "cons"}], "]"}], "//", "FullSimplify"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Chi]QED", "[", 
     RowBox[{"2", ",", "\[Nu]"}], "]"}], "=", 
    RowBox[{"Refine", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[Chi]QED", "[", 
         RowBox[{"2", ",", "cons"}], "]"}], "/.", "msol"}], "//", 
       "FullSimplify"}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"m", ">", "0"}], ",", 
         RowBox[{"0", "<", "\[Nu]", "<", 
          RowBox[{"1", "/", "4"}]}], ",", 
         RowBox[{"\[Sigma]", ">", "1"}]}], "}"}]}]}], "]"}]}], "\n", 
   RowBox[{
    RowBox[{"\[Chi]QED", "[", 
     RowBox[{"3", ",", "\[Nu]"}], "]"}], "=", 
    RowBox[{"Refine", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[Chi]QED", "[", 
         RowBox[{"3", ",", "cons"}], "]"}], "/.", "msol"}], "//", 
       "FullSimplify"}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"m", ">", "0"}], ",", 
         RowBox[{"0", "<", "\[Nu]", "<", 
          RowBox[{"1", "/", "4"}]}], ",", 
         RowBox[{"\[Sigma]", ">", "1"}]}], "}"}]}]}], "]"}]}], "\n", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"eq", "[", "1", "]"}], "=", 
     RowBox[{
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Chi]QED", "[", "d", "]"}], "-", 
         RowBox[{"(", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"\[Chi]QED", "[", 
             RowBox[{"i", ",", "\[Nu]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}], ")"}]}], ",", 
        
        RowBox[{"{", 
         RowBox[{"\[Alpha]", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
      "FullSimplify"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"eq", "[", "2", "]"}], "=", 
     RowBox[{
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Chi]QED", "[", "d", "]"}], "-", 
         RowBox[{"(", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"\[Chi]QED", "[", 
             RowBox[{"i", ",", "\[Nu]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}], ")"}]}], ",", 
        
        RowBox[{"{", 
         RowBox[{"\[Alpha]", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
      "FullSimplify"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"eq", "[", "3", "]"}], "=", 
     RowBox[{
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Chi]QED", "[", "d", "]"}], "-", 
         RowBox[{"(", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"\[Chi]QED", "[", 
             RowBox[{"i", ",", "\[Nu]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}], ")"}]}], ",", 
        
        RowBox[{"{", 
         RowBox[{"\[Alpha]", ",", "0", ",", "3"}], "}"}]}], "]"}], "//", 
      "FullSimplify"}]}], ";"}], "\n", "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"sold", "[", 
      RowBox[{"1", ",", "2", ",", "3"}], "]"}], "=", 
     RowBox[{"Refine", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Refine", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Solve", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"eq", "[", "1", "]"}], ",", 
                   RowBox[{"eq", "[", "2", "]"}], ",", 
                   RowBox[{"eq", "[", "3", "]"}]}], "}"}], "\[Equal]", "0"}], 
                ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"d", "[", "1", "]"}], ",", 
                  RowBox[{"d", "[", "2", "]"}], ",", 
                  RowBox[{"d", "[", "3", "]"}]}], "}"}]}], "]"}], "//", 
              "Flatten"}], "//", "FullSimplify"}], ",", 
            RowBox[{"Assumptions", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"m", ">", "0"}], ",", 
               RowBox[{"0", "<", "\[Nu]", "<", 
                RowBox[{"1", "/", "4"}]}], ",", 
               RowBox[{"\[Sigma]", ">", "1"}]}], "}"}]}]}], "]"}], "/.", 
          RowBox[{
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[Nu]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Sigma]"}], ")"}]}]}]], 
           "\[RuleDelayed]", "\[CapitalGamma]"}]}], "/.", "nutoGamma"}], "//",
         "FullSimplify"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"\[CapitalGamma]", ">", "0"}], "}"}]}]}], "]"}]}], "*)"}], 
   "\n", 
   RowBox[{
    RowBox[{"sold", "[", 
     RowBox[{"1", ",", "2", ",", "3"}], "]"}], "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"d", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", 
        FractionBox["\[Sigma]", 
         RowBox[{"2", " ", "\[Pi]", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Sigma]", "2"]}]]}]]}]}], ",", 
      RowBox[{
       RowBox[{"d", "[", "2", "]"}], "\[Rule]", 
       FractionBox["1", 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalGamma]"}]]}], ",", 
      RowBox[{
       RowBox[{"d", "[", "3", "]"}], "\[Rule]", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[CapitalGamma]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[CapitalGamma]", "+", "\[Sigma]"}], ")"}]}], 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "3"], " ", 
         SuperscriptBox["\[CapitalGamma]", "2"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Sigma]", "2"]}]]}]]}]}], "}"}]}], "\n", "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"solution", " ", "for", " ", "the", " ", 
      RowBox[{"d", "[", "i", "]"}], " ", "in", " ", "the", " ", "test"}], "-", 
     RowBox[{"body", " ", "limit", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[CapitalGamma]", "\[Rule]", "1"}], ",", " ", 
        RowBox[{"\[Nu]", "\[Rule]", "0"}]}], ")"}]}]}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"sold", "[", "tb", "]"}], "[", 
     RowBox[{"1", ",", "2", ",", "3"}], "]"}], "=", 
    RowBox[{"MapThread", "[", 
     RowBox[{"Rule", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"sold", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{";;", ",", "1"}], "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"sold", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], "//.", 
            "variableRules"}], ")"}], "[", 
          RowBox[{"[", 
           RowBox[{";;", ",", "2"}], "]"}], "]"}], "/.", 
         RowBox[{"\[Nu]", "\[RuleDelayed]", "0"}]}]}], "}"}]}], 
     "]"}]}]}]}]], "Code",
 CellChangeTimes->{{3.848606838388604*^9, 3.8486068668583527`*^9}, {
  3.848607289857113*^9, 3.848607310767305*^9}, {3.848607342387658*^9, 
  3.848607350173264*^9}, {3.848607430577168*^9, 3.848607437293735*^9}, {
  3.848607500241765*^9, 3.8486075066357927`*^9}, {3.8486075452246037`*^9, 
  3.848607546070938*^9}, {3.848709383212372*^9, 3.848709384126767*^9}, {
  3.848709414173074*^9, 3.8487094162893553`*^9}, {3.8487098315306997`*^9, 
  3.848709882549718*^9}, {3.84870999239972*^9, 3.8487100099050703`*^9}, {
  3.849190842285201*^9, 3.849190842653983*^9}, {3.849191454156774*^9, 
  3.849191455344562*^9}, {3.8491915838655663`*^9, 3.849191605752594*^9}, {
  3.8491917005430117`*^9, 3.849191733459161*^9}},
 CellLabel->
  "In[163]:=",ExpressionUUID->"08b2736b-20c3-4b3f-ada6-5cc714cc4264"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"\[Alpha]p", " ", 
    RowBox[{"d", "[", "1", "]"}]}], "J"], "+", 
  FractionBox[
   RowBox[{"\[Pi]", " ", 
    SuperscriptBox["\[Alpha]p", "2"], " ", 
    RowBox[{"d", "[", "2", "]"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["J", "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[Alpha]p", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"d", "[", "1", "]"}], "3"]}], "+", 
      RowBox[{"12", " ", 
       RowBox[{"d", "[", "1", "]"}], " ", 
       RowBox[{"d", "[", "2", "]"}]}], "+", 
      RowBox[{"24", " ", 
       RowBox[{"d", "[", "3", "]"}]}]}], ")"}]}], 
   RowBox[{"12", " ", 
    SuperscriptBox["J", "3"]}]]}]], "Output",
 CellChangeTimes->{
  3.848710014753915*^9, 3.848710056441372*^9, 3.848712831997746*^9, 
   3.848832460433023*^9, 3.849191557749446*^9, 3.849191613931917*^9, {
   3.849191719179914*^9, 3.849191735006551*^9}},
 CellLabel->
  "Out[163]=",ExpressionUUID->"bc6a92b4-58c4-4de6-87f8-e739f389af36"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"2", " ", "\[Alpha]", " ", "\[Sigma]", " ", 
    RowBox[{"q", "[", "1", "]"}], " ", 
    RowBox[{"q", "[", "2", "]"}]}], 
   RowBox[{"J", " ", 
    SqrtBox[
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[Sigma]", "2"]}]]}]]}]], "Output",
 CellChangeTimes->{
  3.848710014753915*^9, 3.848710056441372*^9, 3.848712831997746*^9, 
   3.848832460433023*^9, 3.849191557749446*^9, 3.849191613931917*^9, {
   3.849191719179914*^9, 3.8491917350089407`*^9}},
 CellLabel->
  "Out[165]=",ExpressionUUID->"23aafdc5-c7db-46f6-bbc3-36747571c4bf"],

Cell[BoxData[
 FractionBox[
  RowBox[{"\[Pi]", " ", 
   SuperscriptBox["\[Alpha]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"q", "[", "1", "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"q", "[", "2", "]"}], "2"]}], 
  RowBox[{"2", " ", 
   SuperscriptBox["J", "2"], " ", 
   SqrtBox[
    RowBox[{"1", "+", 
     RowBox[{"2", " ", "\[Nu]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Sigma]"}], ")"}]}]}]]}]]], "Output",
 CellChangeTimes->{
  3.848710014753915*^9, 3.848710056441372*^9, 3.848712831997746*^9, 
   3.848832460433023*^9, 3.849191557749446*^9, 3.849191613931917*^9, {
   3.849191719179914*^9, 3.849191735013893*^9}},
 CellLabel->
  "Out[166]=",ExpressionUUID->"ae418842-beb5-4e3b-a7cb-4efc83a8951b"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SuperscriptBox["\[Alpha]", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"3", " ", "\[Sigma]"}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Sigma]", "3"]}], "+", 
     RowBox[{"2", " ", "\[Nu]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Sigma]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{
         SuperscriptBox["\[Sigma]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "\[Sigma]"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"q", "[", "1", "]"}], "3"], " ", 
   SuperscriptBox[
    RowBox[{"q", "[", "2", "]"}], "3"]}], 
  RowBox[{"3", " ", 
   SuperscriptBox["J", "3"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"2", " ", "\[Nu]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Sigma]"}], ")"}]}]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[Sigma]", "2"]}], ")"}], 
    RowBox[{"3", "/", "2"}]]}]]], "Output",
 CellChangeTimes->{
  3.848710014753915*^9, 3.848710056441372*^9, 3.848712831997746*^9, 
   3.848832460433023*^9, 3.849191557749446*^9, 3.849191613931917*^9, {
   3.849191719179914*^9, 3.849191735017544*^9}},
 CellLabel->
  "Out[167]=",ExpressionUUID->"8be276fd-beb4-467b-8184-7756f36041d0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"d", "[", "1", "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["\[Sigma]", 
      RowBox[{"2", " ", "\[Pi]", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Sigma]", "2"]}]]}]]}]}], ",", 
   RowBox[{
    RowBox[{"d", "[", "2", "]"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalGamma]"}]]}], ",", 
   RowBox[{
    RowBox[{"d", "[", "3", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[CapitalGamma]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[CapitalGamma]", "+", "\[Sigma]"}], ")"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["\[Pi]", "3"], " ", 
      SuperscriptBox["\[CapitalGamma]", "2"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[Sigma]", "2"]}]]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.848710014753915*^9, 3.848710056441372*^9, 3.848712831997746*^9, 
   3.848832460433023*^9, 3.849191557749446*^9, 3.849191613931917*^9, {
   3.849191719179914*^9, 3.849191735062993*^9}},
 CellLabel->
  "Out[171]=",ExpressionUUID->"3ed1f0b0-683a-4167-a69f-10e7bdf3d197"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"d", "[", "1", "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["\[Sigma]", 
      RowBox[{"2", " ", "\[Pi]", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Sigma]", "2"]}]]}]]}]}], ",", 
   RowBox[{
    RowBox[{"d", "[", "2", "]"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"d", "[", "3", "]"}], "\[Rule]", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.848710014753915*^9, 3.848710056441372*^9, 3.848712831997746*^9, 
   3.848832460433023*^9, 3.849191557749446*^9, 3.849191613931917*^9, {
   3.849191719179914*^9, 3.8491917350660753`*^9}},
 CellLabel->
  "Out[172]=",ExpressionUUID->"037345b8-7384-49cc-a376-792b92382cf6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "our", " ", "scattering", " ", "angle", " ", "in", " ", "the", " ", 
     "test"}], "-", 
    RowBox[{"body", " ", "limit"}]}], "*)"}], "\n", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Chi]QED", "[", 
       RowBox[{"1", ",", "tb"}], "]"}], "=", 
      RowBox[{
       RowBox[{"\[Chi]QED", "[", 
        RowBox[{"1", ",", "\[Nu]"}], "]"}], "/.", 
       RowBox[{"\[Nu]", "\[RuleDelayed]", "0"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[Chi]QED", "[", 
       RowBox[{"2", ",", "tb"}], "]"}], "=", 
      RowBox[{
       RowBox[{"\[Chi]QED", "[", 
        RowBox[{"2", ",", "\[Nu]"}], "]"}], "/.", 
       RowBox[{"\[Nu]", "\[RuleDelayed]", "0"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[Chi]QED", "[", 
       RowBox[{"3", ",", "tb"}], "]"}], "=", 
      RowBox[{
       RowBox[{"\[Chi]QED", "[", 
        RowBox[{"3", ",", "\[Nu]"}], "]"}], "/.", 
       RowBox[{"\[Nu]", "\[RuleDelayed]", "0"}]}]}]}], "}"}], "\n", 
   RowBox[{
    RowBox[{"usResTB", "=", 
     RowBox[{
      RowBox[{"\[Chi]QED", "[", 
       RowBox[{"1", ",", "tb"}], "]"}], "+", 
      RowBox[{"\[Chi]QED", "[", 
       RowBox[{"2", ",", "tb"}], "]"}], "+", 
      RowBox[{"\[Chi]QED", "[", 
       RowBox[{"3", ",", "tb"}], "]"}]}]}], ";"}], "\n", "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "the", " ", "exact", " ", "scattering", " ", "angle", " ", "in", " ", 
      "the", " ", "test"}], "-", 
     RowBox[{"body", " ", "limit"}]}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"\[Chi]test", "=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["J", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["J", "2"], "-", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Alpha]", " ", 
              RowBox[{"q", "[", "1", "]"}], 
              RowBox[{"q", "[", "2", "]"}]}], ")"}], "2"]}]]], 
        RowBox[{"(", 
         RowBox[{"\[Pi]", " ", "+", " ", 
          RowBox[{"2", " ", 
           RowBox[{"ArcTan", "[", 
            FractionBox[
             RowBox[{" ", 
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{"\[Alpha]", " ", 
                 RowBox[{"q", "[", "1", "]"}], 
                 RowBox[{"q", "[", "2", "]"}]}], ")"}]}]}], 
             RowBox[{"\[Beta]", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["J", "2"], "-", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"\[Alpha]", " ", 
                   RowBox[{"q", "[", "1", "]"}], 
                   RowBox[{"q", "[", "2", "]"}]}], ")"}], "2"]}]]}]], 
            "]"}]}]}], ")"}]}], "-", "\[Pi]"}], ")"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"\[Chi]testSeries", "=", 
    RowBox[{"Refine", "[", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{"\[Chi]test", ",", 
        RowBox[{"{", 
         RowBox[{"\[Alpha]", ",", "0", ",", "4"}], "}"}]}], "]"}], ",", 
      RowBox[{"Assumptions", "->", 
       RowBox[{"{", 
        RowBox[{"J", ">", "0"}], "}"}]}]}], "]"}]}], "\n", "\n", "\n", 
   RowBox[{"(*", 
    RowBox[{"comparing", " ", "the", " ", "first", " ", "3", " ", "orders"}], 
    " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"diffTestBody", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"usResTB", "-", 
        RowBox[{"sn", " ", "\[Chi]testSeries"}]}], "/.", "\[Beta]sol"}], "//",
       "Normal"}]}], ";"}], "\n", "\n", 
   RowBox[{"{", "\n", 
    RowBox[{
     RowBox[{
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{"diffTestBody", ",", 
        RowBox[{"{", 
         RowBox[{"\[Alpha]", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
      "FullSimplify"}], ",", "\n", 
     RowBox[{
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{"diffTestBody", ",", 
        RowBox[{"{", 
         RowBox[{"\[Alpha]", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
      "FullSimplify"}], ",", "\n", 
     RowBox[{
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{"diffTestBody", ",", 
        RowBox[{"{", 
         RowBox[{"\[Alpha]", ",", "0", ",", "3"}], "}"}]}], "]"}], "//", 
      "FullSimplify"}]}], "\n", "}"}], "\n", "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"check", " ", "relation", " ", "in", " ", "the", " ", "test"}], 
     "-", 
     RowBox[{"body", " ", "limit"}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"testAng", "[", "4", "]"}], "=", 
    RowBox[{
     FractionBox[
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{"\[Chi]testSeries", ",", 
        RowBox[{"{", 
         RowBox[{"\[Alpha]", ",", "0", ",", "4"}], "}"}]}], "]"}], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{"4", "\[Pi]", "  ", 
          RowBox[{"q", "[", "1", "]"}], " ", 
          RowBox[{"q", "[", "2", "]"}]}], "J"], ")"}], "4"]], "//", 
     "FullSimplify"}]}], "\n", 
   RowBox[{
    RowBox[{"testnAngd", "[", "4", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"3", "\[Pi]"}], "8"], 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"P", "[", "2", "]"}], "2"], "+", " ", 
          RowBox[{"2", " ", 
           RowBox[{"P", "[", "1", "]"}], " ", 
           RowBox[{"P", "[", "3", "]"}]}], " ", "+", " ", 
          RowBox[{"2", " ", 
           SuperscriptBox["p\[Infinity]\[Nu]", "2"], " ", 
           RowBox[{"P", "[", "4", "]"}]}]}], ")"}]}], ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"P", "[", "1", "]"}], "\[RuleDelayed]", " ", 
         RowBox[{"p\[Infinity]\[Nu]", " ", 
          RowBox[{"d", "[", "1", "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"P", "[", "2", "]"}], "\[RuleDelayed]", " ", 
         RowBox[{"d", "[", "2", "]"}]}], ",", 
        RowBox[{
         RowBox[{"P", "[", "3", "]"}], "\[RuleDelayed]", 
         FractionBox[
          RowBox[{"d", "[", "3", "]"}], "p\[Infinity]\[Nu]"]}], ",", 
        RowBox[{
         RowBox[{"P", "[", "4", "]"}], "\[RuleDelayed]", 
         FractionBox[
          RowBox[{"d", "[", "4", "]"}], 
          SuperscriptBox["p\[Infinity]\[Nu]", "2"]]}]}], "}"}]}], "//", 
     "FullSimplify"}]}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"difference", " ", "between", " ", "the", " ", 
      RowBox[{"d", "[", "i", "]"}], " ", "and", " ", "the", " ", "exact", " ",
       "result"}], ",", " ", 
     RowBox[{
      RowBox[{"requires", " ", 
       RowBox[{"d", "[", "4", "]"}]}], "=", "0"}]}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"testAng", "[", "4", "]"}], "-", 
        RowBox[{"testnAngd", "[", "4", "]"}]}], ")"}], "/.", 
      RowBox[{
       RowBox[{"sold", "[", "tb", "]"}], "[", 
       RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "/.", 
     RowBox[{
      RowBox[{"d", "[", "4", "]"}], "\[RuleDelayed]", "0"}]}], "//", 
    "FullSimplify"}]}]}]], "Code",
 CellChangeTimes->{{3.848252991053421*^9, 3.84825309904228*^9}, {
   3.8485154924649267`*^9, 3.848515527052075*^9}, {3.8485155978515882`*^9, 
   3.848515620030815*^9}, {3.848515659515314*^9, 3.848515680479822*^9}, {
   3.848515713051298*^9, 3.848515715441906*^9}, {3.8485157555742493`*^9, 
   3.848515768689143*^9}, 3.848515898688086*^9, {3.8485159704366493`*^9, 
   3.848515973159528*^9}, {3.8485160124307623`*^9, 3.848516012807379*^9}, {
   3.848516060723534*^9, 3.848516079834629*^9}, {3.848517609827195*^9, 
   3.8485176435474863`*^9}, {3.848518900480352*^9, 3.848518905333441*^9}, {
   3.84852086079275*^9, 3.848520900689741*^9}, {3.8485215767047997`*^9, 
   3.848521577150145*^9}, {3.848608835659555*^9, 3.848608842712655*^9}, {
   3.848608920319199*^9, 3.848608926463554*^9}, {3.848608997268548*^9, 
   3.8486089974581127`*^9}, {3.848609101960258*^9, 3.848609109970252*^9}, {
   3.848609183486287*^9, 3.848609231225008*^9}, {3.8486093530153723`*^9, 
   3.8486093769164467`*^9}, {3.848610331073086*^9, 3.848610342590186*^9}, {
   3.848710111658867*^9, 3.848710230615037*^9}, 3.84919169824184*^9, {
   3.849191737915604*^9, 3.849191741030747*^9}, {3.8491918718187637`*^9, 
   3.849191920613263*^9}, {3.849192644501368*^9, 3.8491926621757603`*^9}},
 CellLabel->
  "In[211]:=",ExpressionUUID->"43493856-8f08-4711-8886-cc0029cea3f4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", "\[Alpha]", " ", "\[Sigma]", " ", 
      RowBox[{"q", "[", "1", "]"}], " ", 
      RowBox[{"q", "[", "2", "]"}]}], 
     RowBox[{"J", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[Sigma]", "2"]}]]}]]}], ",", 
   FractionBox[
    RowBox[{"\[Pi]", " ", 
     SuperscriptBox["\[Alpha]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"q", "[", "1", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"q", "[", "2", "]"}], "2"]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["J", "2"]}]], ",", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["\[Alpha]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "\[Sigma]"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Sigma]", "3"]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"q", "[", "1", "]"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"q", "[", "2", "]"}], "3"]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["J", "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[Sigma]", "2"]}], ")"}], 
      RowBox[{"3", "/", "2"}]]}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.8486092179941673`*^9, 3.848609231675282*^9}, {
   3.848609363603784*^9, 3.848609377916788*^9}, 3.848610343864263*^9, {
   3.848710098129794*^9, 3.84871013826453*^9}, 3.8487101927373*^9, 
   3.84871285086285*^9, 3.848832474193952*^9, 3.8491917460392942`*^9, 
   3.84919189128717*^9, 3.849191934493923*^9, 3.849192664876186*^9},
 CellLabel->
  "Out[211]=",ExpressionUUID->"7831dc05-bdff-49bb-bae3-faf40ea3e9c3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"q", "[", "1", "]"}], " ", 
        RowBox[{"q", "[", "2", "]"}]}], ")"}], " ", "\[Alpha]"}], 
     RowBox[{"J", " ", "\[Beta]"}]]}], "+", 
   FractionBox[
    RowBox[{"\[Pi]", " ", 
     SuperscriptBox[
      RowBox[{"q", "[", "1", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"q", "[", "2", "]"}], "2"], " ", 
     SuperscriptBox["\[Alpha]", "2"]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["J", "2"]}]], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Beta]", "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"q", "[", "1", "]"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"q", "[", "2", "]"}], "3"]}], ")"}], " ", 
     SuperscriptBox["\[Alpha]", "3"]}], 
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["J", "3"], " ", 
       SuperscriptBox["\[Beta]", "3"]}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "\[Pi]", " ", 
     SuperscriptBox[
      RowBox[{"q", "[", "1", "]"}], "4"], " ", 
     SuperscriptBox[
      RowBox[{"q", "[", "2", "]"}], "4"], " ", 
     SuperscriptBox["\[Alpha]", "4"]}], 
    RowBox[{"8", " ", 
     SuperscriptBox["J", "4"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Alpha]", "]"}], "5"],
    SeriesData[$CellContext`\[Alpha], 0, {}, 1, 5, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Alpha], 
   0, {(-2) $CellContext`J^(-1) $CellContext`\[Beta]^(-1) $CellContext`q[
     1] $CellContext`q[2], Rational[1, 2] $CellContext`J^(-2) 
    Pi $CellContext`q[1]^2 $CellContext`q[2]^2, 
    Rational[-2, 3] $CellContext`J^(-3) $CellContext`\[Beta]^(-3) (-1 + 
     3 $CellContext`\[Beta]^2) $CellContext`q[1]^3 $CellContext`q[2]^3, 
    Rational[3, 8] $CellContext`J^(-4) 
    Pi $CellContext`q[1]^4 $CellContext`q[2]^4}, 1, 5, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8486092179941673`*^9, 3.848609231675282*^9}, {
   3.848609363603784*^9, 3.848609377916788*^9}, 3.848610343864263*^9, {
   3.848710098129794*^9, 3.84871013826453*^9}, 3.8487101927373*^9, 
   3.84871285086285*^9, 3.848832474193952*^9, 3.8491917460392942`*^9, 
   3.84919189128717*^9, 3.849191934493923*^9, 3.8491926648815517`*^9},
 CellLabel->
  "Out[214]=",ExpressionUUID->"dfe7f744-7694-4302-81c9-de72e2c17c22"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "sn"}], ")"}], " ", "\[Sigma]", " ", 
     RowBox[{"q", "[", "1", "]"}], " ", 
     RowBox[{"q", "[", "2", "]"}]}], 
    RowBox[{"J", " ", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[Sigma]", "2"]}]]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "sn"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"q", "[", "1", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"q", "[", "2", "]"}], "2"]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["J", "2"]}]]}], ",", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "sn"}], ")"}], " ", "\[Sigma]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"q", "[", "1", "]"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"q", "[", "2", "]"}], "3"]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["J", "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[Sigma]", "2"]}], ")"}], 
      RowBox[{"3", "/", "2"}]]}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.8486092179941673`*^9, 3.848609231675282*^9}, {
   3.848609363603784*^9, 3.848609377916788*^9}, 3.848610343864263*^9, {
   3.848710098129794*^9, 3.84871013826453*^9}, 3.8487101927373*^9, 
   3.84871285086285*^9, 3.848832474193952*^9, 3.8491917460392942`*^9, 
   3.84919189128717*^9, 3.849191934493923*^9, 3.849192664886297*^9},
 CellLabel->
  "Out[216]=",ExpressionUUID->"506c37fd-67a4-4e61-aad4-ef9f3d6246dd"],

Cell[BoxData[
 FractionBox["3", 
  RowBox[{"2048", " ", 
   SuperscriptBox["\[Pi]", "3"]}]]], "Output",
 CellChangeTimes->{{3.8486092179941673`*^9, 3.848609231675282*^9}, {
   3.848609363603784*^9, 3.848609377916788*^9}, 3.848610343864263*^9, {
   3.848710098129794*^9, 3.84871013826453*^9}, 3.8487101927373*^9, 
   3.84871285086285*^9, 3.848832474193952*^9, 3.8491917460392942`*^9, 
   3.84919189128717*^9, 3.849191934493923*^9, 3.8491926648891687`*^9},
 CellLabel->
  "Out[217]=",ExpressionUUID->"8d58eaea-f7a6-4c97-a6e6-31d288561182"],

Cell[BoxData[
 RowBox[{
  FractionBox["3", "8"], " ", "\[Pi]", " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"d", "[", "2", "]"}], "2"], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"d", "[", "1", "]"}], " ", 
        RowBox[{"d", "[", "3", "]"}]}], "+", 
       RowBox[{"d", "[", "4", "]"}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.8486092179941673`*^9, 3.848609231675282*^9}, {
   3.848609363603784*^9, 3.848609377916788*^9}, 3.848610343864263*^9, {
   3.848710098129794*^9, 3.84871013826453*^9}, 3.8487101927373*^9, 
   3.84871285086285*^9, 3.848832474193952*^9, 3.8491917460392942`*^9, 
   3.84919189128717*^9, 3.849191934493923*^9, 3.849192664891797*^9},
 CellLabel->
  "Out[218]=",ExpressionUUID->"c3a41b26-e356-4ad1-a0fa-fbfabe8cb8de"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8486092179941673`*^9, 3.848609231675282*^9}, {
   3.848609363603784*^9, 3.848609377916788*^9}, 3.848610343864263*^9, {
   3.848710098129794*^9, 3.84871013826453*^9}, 3.8487101927373*^9, 
   3.84871285086285*^9, 3.848832474193952*^9, 3.8491917460392942`*^9, 
   3.84919189128717*^9, 3.849191934493923*^9, 3.8491926648941174`*^9},
 CellLabel->
  "Out[219]=",ExpressionUUID->"c0a93c79-b7d1-41c5-b4e8-c87891278334"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["conservative impulse", "Subsection",
 CellChangeTimes->{{3.8452048729209757`*^9, 3.845204877512373*^9}, 
   3.845206924787561*^9, {3.8452111975386257`*^9, 
   3.845211197619293*^9}},ExpressionUUID->"67f84dd7-299e-4fda-a8a3-\
2979a2203d51"],

Cell[CellGroupData[{

Cell[" conservative impulse from conservative scattering angle", \
"Subsubsection",
 CellChangeTimes->{{3.8452050415391083`*^9, 3.845205046842143*^9}, {
  3.845206929203793*^9, 3.84520693748377*^9}, {3.848060140174547*^9, 
  3.848060146521885*^9}},ExpressionUUID->"fb4c847f-02dc-4305-89bb-\
c4c9ef6a62eb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "expand", " ", "the", " ", "impulse", " ", "in", " ", "a", " ", "basis", 
    " ", "of", " ", 
    RowBox[{"{", 
     RowBox[{
      SuperscriptBox["b", "\[Mu]"], ",", 
      SuperscriptBox["ud1", "\[Mu]"], ",", 
      SuperscriptBox["ud2", "\[Mu]"]}], "}"}]}], "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalDelta]panstemp", "[", 
     RowBox[{"\[Mu]", "[", "i_", "]"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"A", " ", 
      FractionBox[
       RowBox[{" ", 
        RowBox[{"b", "[", 
         RowBox[{"\[Mu]", "[", "i", "]"}], "]"}], " "}], 
       SqrtBox["msqb"]]}], "+", "  ", 
     RowBox[{"B", " ", 
      RowBox[{
       RowBox[{"ud", "[", "1", "]"}], "[", 
       RowBox[{"\[Mu]", "[", "i", "]"}], "]"}]}], " ", "+", "  ", 
     RowBox[{"CC", " ", 
      RowBox[{
       RowBox[{"ud", "[", "2", "]"}], "[", 
       RowBox[{"\[Mu]", "[", "i", "]"}], "]"}]}]}]}], ";"}]}]], "Code",
 CellChangeTimes->{{3.8102172152499447`*^9, 3.81021725445501*^9}, {
   3.810218172769607*^9, 3.810218190609201*^9}, {3.8102217052248163`*^9, 
   3.810221705585589*^9}, 3.810350497925185*^9, {3.810353113936536*^9, 
   3.810353132552578*^9}, {3.8103943861408978`*^9, 3.810394389398447*^9}, {
   3.810774594877574*^9, 3.81077463329569*^9}, {3.8245812048914623`*^9, 
   3.824581245534754*^9}, {3.824581807836657*^9, 3.82458181366462*^9}, {
   3.845206819447485*^9, 3.8452068201244907`*^9}},
 CellLabel->
  "In[220]:=",ExpressionUUID->"c91af5d0-87eb-4c82-8d7e-cdc4d1d729c2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "angle", " ", "to", " ", "impulse", " ", "conversion", " ", "only", " ", 
    "valid", " ", "in", " ", "the", " ", "conservative", " ", "sector"}], " ",
    "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"solOnShell", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"{", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"\[CapitalDelta]panstemp", "[", 
               RowBox[{"\[Mu]", "[", "1", "]"}], "]"}], " ", 
              RowBox[{"m", "[", "1", "]"}], " ", 
              RowBox[{
               RowBox[{"u", "[", "1", "]"}], "[", 
               RowBox[{"\[Mu]", "[", "1", "]"}], "]"}]}], " ", "\[Equal]", 
             " ", 
             RowBox[{
              RowBox[{"1", "/", "2"}], "m\[CapitalDelta]p2"}]}], ",", "   ", 
            RowBox[{"(*", " ", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"p1", " ", "+", " ", "\[CapitalDelta]p1"}], ")"}], 
                "2"], "-", 
               SuperscriptBox["p1", "2"]}], " ", "=", " ", "0"}], "*)"}], 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"\[CapitalDelta]panstemp", "[", 
               RowBox[{"\[Mu]", "[", "1", "]"}], "]"}], " ", 
              RowBox[{"m", "[", "2", "]"}], " ", 
              RowBox[{
               RowBox[{"u", "[", "2", "]"}], "[", 
               RowBox[{"\[Mu]", "[", "1", "]"}], "]"}]}], "==", " ", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "2"}], " ", "m\[CapitalDelta]p2"}]}], 
            ",", "  ", 
            RowBox[{"(*", " ", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"p2", " ", "+", " ", "\[CapitalDelta]p2"}], ")"}], 
                "2"], "-", 
               SuperscriptBox["p2", "2"]}], " ", "=", " ", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"0", "  ", "&"}], "  ", "\[CapitalDelta]p1"}], " ", 
                "+", " ", "\[CapitalDelta]p2"}], " ", "=", " ", 
               RowBox[{
               "0", " ", "in", " ", "conservative", " ", "sector"}]}]}], 
             "*)"}], "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"\[CapitalDelta]panstemp", "[", 
               RowBox[{"\[Mu]", "[", "1", "]"}], "]"}], 
              RowBox[{"\[CapitalDelta]panstemp", "[", 
               RowBox[{"\[Mu]", "[", "1", "]"}], "]"}]}], " ", "\[Equal]", 
             RowBox[{"-", "m\[CapitalDelta]p2"}]}]}], " ", "}"}], "//", 
          "Expand"}], ",", 
         RowBox[{"{", 
          RowBox[{"A", ",", "B", ",", "CC"}], "}"}]}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}], "//", "simp"}]}], ";"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalDelta]pang", "[", 
      RowBox[{"\[Mu]", "[", "1", "]"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"\[CapitalDelta]panstemp", "[", 
        RowBox[{"\[Mu]", "[", "1", "]"}], "]"}], " ", "/.", "solOnShell"}], "//",
       "simp"}]}], ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalDelta]pang", "[", 
     RowBox[{"\[Mu]", "[", "1", "]"}], "]"}], "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"\[CapitalDelta]pang", "[", 
          RowBox[{"\[Mu]", "[", "1", "]"}], "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{"m\[CapitalDelta]p2", "\[Rule]", 
           RowBox[{"4", " ", 
            SuperscriptBox["p\[Infinity]", "2"], " ", 
            SuperscriptBox["sin\[Chi]2", "2"]}]}], "}"}]}], "/.", "udtou"}], "//",
        "simp"}], ")"}], "/.", 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["sin\[Chi]2", "2"]}]], "\[Rule]", 
      RowBox[{
       RowBox[{"-", "I"}], " ", 
       SqrtBox[
        RowBox[{"1", "-", 
         SuperscriptBox["sin\[Chi]2", "2"]}]]}]}]}]}]}]}]], "Code",
 CellChangeTimes->{{3.810217269569044*^9, 3.8102172823480663`*^9}, {
   3.8102173437374563`*^9, 3.810217344606472*^9}, {3.810217405377689*^9, 
   3.810217408727972*^9}, {3.810217485362862*^9, 3.810217524392273*^9}, {
   3.810217561493148*^9, 3.8102175627184896`*^9}, {3.810217627413871*^9, 
   3.81021776671497*^9}, 3.810217802453679*^9, {3.810218034763866*^9, 
   3.810218049808093*^9}, {3.810221825218087*^9, 3.810221892007403*^9}, {
   3.810221951240333*^9, 3.810221962918848*^9}, {3.8102220329534283`*^9, 
   3.810222122171213*^9}, {3.810222203940777*^9, 3.810222241975683*^9}, {
   3.810222303957883*^9, 3.810222354957266*^9}, {3.8102224404089127`*^9, 
   3.81022245010997*^9}, {3.810222528290308*^9, 3.810222533068182*^9}, {
   3.810222671301318*^9, 3.810222675150457*^9}, {3.810222775442634*^9, 
   3.810222782692274*^9}, 3.810225385375066*^9, {3.810348675469166*^9, 
   3.810348676739745*^9}, {3.810349604144799*^9, 3.810349609290826*^9}, {
   3.810350072749444*^9, 3.810350128570418*^9}, 3.8103505008164597`*^9, 
   3.810350699960754*^9, {3.8103510757817583`*^9, 3.8103511204085817`*^9}, {
   3.810351160479579*^9, 3.810351239497816*^9}, {3.810351313658317*^9, 
   3.81035131828503*^9}, {3.8103523373519917`*^9, 3.810352381082395*^9}, {
   3.8103524266130743`*^9, 3.810352431275464*^9}, {3.810353117339652*^9, 
   3.810353191763506*^9}, {3.8103533225166683`*^9, 3.81035332900666*^9}, {
   3.8103533617503357`*^9, 3.810353367053514*^9}, {3.81035346304391*^9, 
   3.810353463126745*^9}, {3.810353497489147*^9, 3.810353516669982*^9}, 
   3.810394069001751*^9, {3.810394130830121*^9, 3.810394247341679*^9}, {
   3.810394291376034*^9, 3.810394319932979*^9}, {3.81039439698462*^9, 
   3.8103944048795643`*^9}, {3.810394439035323*^9, 3.8103944490722427`*^9}, 
   3.8104763195138702`*^9, {3.810774326599914*^9, 3.8107743284286203`*^9}, {
   3.810774664265862*^9, 3.810774695203742*^9}, {3.840046179512*^9, 
   3.84004620452582*^9}, {3.8452051110066442`*^9, 3.845205120452365*^9}, 
   3.845206848933629*^9},
 CellLabel->
  "In[221]:=",ExpressionUUID->"21c0836d-fd2e-4bd4-b557-3bb4a123db7e"],

Cell[BoxData[
 RowBox[{"2", " ", "sin\[Chi]2", " ", 
  RowBox[{"m", "[", "1", "]"}], " ", 
  RowBox[{"m", "[", "2", "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    FractionBox[
     RowBox[{
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["sin\[Chi]2", "2"]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[Sigma]", "2"]}]], " ", 
      RowBox[{"b", "[", 
       RowBox[{"\[Mu]", "[", "1", "]"}], "]"}]}], 
     RowBox[{
      SqrtBox["msqb"], " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"m", "[", "1", "]"}], "2"], "+", 
        RowBox[{"2", " ", "\[Sigma]", " ", 
         RowBox[{"m", "[", "1", "]"}], " ", 
         RowBox[{"m", "[", "2", "]"}]}], "+", 
        SuperscriptBox[
         RowBox[{"m", "[", "2", "]"}], "2"]}]]}]], "+", 
    FractionBox[
     RowBox[{"sin\[Chi]2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Sigma]", " ", 
             RowBox[{"m", "[", "1", "]"}]}], "+", 
            RowBox[{"m", "[", "2", "]"}]}], ")"}]}], " ", 
         RowBox[{
          RowBox[{"u", "[", "1", "]"}], "[", 
          RowBox[{"\[Mu]", "[", "1", "]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"m", "[", "1", "]"}], "+", 
           RowBox[{"\[Sigma]", " ", 
            RowBox[{"m", "[", "2", "]"}]}]}], ")"}], " ", 
         RowBox[{
          RowBox[{"u", "[", "2", "]"}], "[", 
          RowBox[{"\[Mu]", "[", "1", "]"}], "]"}]}]}], ")"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"m", "[", "1", "]"}], "2"], "+", 
      RowBox[{"2", " ", "\[Sigma]", " ", 
       RowBox[{"m", "[", "1", "]"}], " ", 
       RowBox[{"m", "[", "2", "]"}]}], "+", 
      SuperscriptBox[
       RowBox[{"m", "[", "2", "]"}], "2"]}]]}], ")"}]}]], "Output",
 CellChangeTimes->{3.845205315734666*^9, 3.845206849618888*^9, 
  3.8452072703482018`*^9, 3.8452157124964027`*^9, 3.845218195300755*^9, 
  3.8452202888546543`*^9, 3.845410198884527*^9, 3.847209844620822*^9, 
  3.848060008566152*^9, 3.848253217051915*^9, 3.848253373183384*^9, 
  3.848338961576705*^9, 3.848711890139022*^9, 3.8487128600363407`*^9, 
  3.848832475402162*^9, 3.849192703295204*^9},
 CellLabel->
  "Out[223]=",ExpressionUUID->"5b836952-d23f-4558-9c71-b6f1c811f27d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"sinRep", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"sin\[Chi]2", "\[Rule]", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"Sin", "[", 
          FractionBox[
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", "\[Alpha]", ")"}], "i"], 
              RowBox[{"\[Chi]", "[", "i", "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}], "2"], "]"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"\[Alpha]", ",", "0", ",", "6"}], "}"}]}], "]"}]}], "//", 
      "Normal"}], "}"}]}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"delP1Angle", "=", 
    RowBox[{
     RowBox[{"2", " ", "sin\[Chi]2", " ", 
      RowBox[{"m", "[", "1", "]"}], " ", 
      RowBox[{"m", "[", "2", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["sin\[Chi]2", "2"]}]], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Sigma]", "2"]}]], " ", 
          RowBox[{"b", "[", 
           RowBox[{"\[Mu]", "[", "1", "]"}], "]"}]}], 
         RowBox[{
          SqrtBox["msqb"], " ", 
          SqrtBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"m", "[", "1", "]"}], "2"], "+", 
            RowBox[{"2", " ", "\[Sigma]", " ", 
             RowBox[{"m", "[", "1", "]"}], " ", 
             RowBox[{"m", "[", "2", "]"}]}], "+", 
            SuperscriptBox[
             RowBox[{"m", "[", "2", "]"}], "2"]}]]}]], "+", 
        FractionBox[
         RowBox[{"sin\[Chi]2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Sigma]", " ", 
                 RowBox[{"m", "[", "1", "]"}]}], "+", 
                RowBox[{"m", "[", "2", "]"}]}], ")"}]}], " ", 
             RowBox[{
              RowBox[{"u", "[", "1", "]"}], "[", 
              RowBox[{"\[Mu]", "[", "1", "]"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], "+", 
               RowBox[{"\[Sigma]", " ", 
                RowBox[{"m", "[", "2", "]"}]}]}], ")"}], " ", 
             RowBox[{
              RowBox[{"u", "[", "2", "]"}], "[", 
              RowBox[{"\[Mu]", "[", "1", "]"}], "]"}]}]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"m", "[", "1", "]"}], "2"], "+", 
          RowBox[{"2", " ", "\[Sigma]", " ", 
           RowBox[{"m", "[", "1", "]"}], " ", 
           RowBox[{"m", "[", "2", "]"}]}], "+", 
          SuperscriptBox[
           RowBox[{"m", "[", "2", "]"}], "2"]}]]}], ")"}]}], "/.", 
     "sinRep"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"delP1AngleExpanded", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{"delP1Angle", ",", 
        RowBox[{"{", 
         RowBox[{"\[Alpha]", ",", "0", ",", "3"}], "}"}]}], "]"}], "//", 
      "FullSimplify"}], "//", "Normal"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{"Print", "[", 
  "\"\<the conservative impulse in terms of the conservative scattering \
angle:\>\"", "]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{"delP1Angle", ",", 
         RowBox[{"{", 
          RowBox[{"\[Alpha]", ",", "0", ",", "3"}], "}"}]}], "]"}], "//", 
       "Simplify"}], ")"}], "/.", 
     RowBox[{
      RowBox[{"m", "[", "i_", "]"}], "\[RuleDelayed]", 
      RowBox[{"Subscript", "[", 
       RowBox[{"m", ",", "i"}], "]"}]}]}], "/.", 
    RowBox[{
     RowBox[{"\[Chi]", "[", "i_", "]"}], "\[RuleDelayed]", 
     RowBox[{"Superscript", "[", 
      RowBox[{"\[Chi]", ",", 
       RowBox[{"StringJoin", "[", 
        RowBox[{"\"\<(\>\"", "<>", 
         RowBox[{"ToString", "[", "i", "]"}], "<>", "\"\<)\>\""}], "]"}]}], 
      "]"}]}]}], "/.", "utoud"}], "//", "Simplify"}]}], "Code",
 CellChangeTimes->{{3.8232034044873457`*^9, 3.823203406514709*^9}, {
   3.824497277806273*^9, 3.824497326723308*^9}, {3.82449770872012*^9, 
   3.8244977606051493`*^9}, {3.824497800431588*^9, 3.824497801650131*^9}, {
   3.8244978350829897`*^9, 3.824497868135364*^9}, {3.8244978996675043`*^9, 
   3.8244979275025806`*^9}, 3.840028944712572*^9, {3.84003998066539*^9, 
   3.840040063045958*^9}, {3.840046252776273*^9, 3.840046252990395*^9}, {
   3.8452051582621737`*^9, 3.845205179619865*^9}, {3.8452053607993097`*^9, 
   3.8452053619029493`*^9}, {3.8452054390264063`*^9, 3.845205451873925*^9}, {
   3.845205775038515*^9, 3.845205780330819*^9}, {3.8452065696607237`*^9, 
   3.845206591266863*^9}, {3.845206637511126*^9, 3.845206637757709*^9}, 
   3.8452068744626904`*^9, {3.8452157260327387`*^9, 3.845215733896255*^9}, {
   3.845215770132559*^9, 3.8452157711426773`*^9}, {3.845410191134636*^9, 
   3.845410202530822*^9}, 3.845410280643137*^9, {3.848060029468306*^9, 
   3.848060031491022*^9}, {3.849192727582155*^9, 3.84919275644938*^9}},
 CellLabel->
  "In[229]:=",ExpressionUUID->"d80182d9-93c4-4037-855f-e434296d7b34"],

Cell[BoxData["\<\"the conservative impulse in terms of the conservative \
scattering angle:\"\>"], "Print",
 CellChangeTimes->{
  3.845205332199932*^9, 3.845205363839116*^9, {3.8452054455042143`*^9, 
   3.845205453000691*^9}, 3.845205785204833*^9, 3.845206592095417*^9, 
   3.845206644411422*^9, 3.845206875442487*^9, 3.845207272193923*^9, 
   3.8452097438900642`*^9, 3.845215737248087*^9, 3.845215772564396*^9, 
   3.845218196901025*^9, 3.845220291432623*^9, 3.845410217205562*^9, 
   3.845410283227263*^9, 3.847209845576632*^9, {3.8480600160069838`*^9, 
   3.848060032246873*^9}, 3.848253217981965*^9, 3.848253374026775*^9, 
   3.848338962596176*^9, 3.848711893600341*^9, 3.848712860952373*^9, 
   3.848832476353036*^9, 3.8491927063050013`*^9, 3.84919275832953*^9},
 CellLabel->
  "During evaluation of \
In[229]:=",ExpressionUUID->"f61d6c7b-a072-47b8-80e5-e8f27854325c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     SqrtBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[Sigma]", "2"]}]], " ", 
     RowBox[{"b", "[", 
      RowBox[{"\[Mu]", "[", "1", "]"}], "]"}], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"], " ", 
     TemplateBox[{"\[Chi]", "\"(1)\""},
      "Superscript"], " ", "\[Alpha]"}], 
    RowBox[{
     SqrtBox["msqb"], " ", 
     SqrtBox[
      RowBox[{
       SubsuperscriptBox["m", "1", "2"], "+", 
       RowBox[{"2", " ", "\[Sigma]", " ", 
        SubscriptBox["m", "1"], " ", 
        SubscriptBox["m", "2"]}], "+", 
       SubsuperscriptBox["m", "2", "2"]}]]}]], "+", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[Sigma]", "2"]}]], " ", 
        RowBox[{"b", "[", 
         RowBox[{"\[Mu]", "[", "1", "]"}], "]"}], " ", 
        TemplateBox[{"\[Chi]", "\"(2)\""},
         "Superscript"]}], 
       RowBox[{
        SqrtBox["msqb"], " ", 
        SqrtBox[
         RowBox[{
          SubsuperscriptBox["m", "1", "2"], "+", 
          RowBox[{"2", " ", "\[Sigma]", " ", 
           SubscriptBox["m", "1"], " ", 
           SubscriptBox["m", "2"]}], "+", 
          SubsuperscriptBox["m", "2", "2"]}]]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[Sigma]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          TemplateBox[{"\[Chi]", "\"(1)\""},
           "Superscript"], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["m", "2"], " ", 
           RowBox[{
            RowBox[{"ud", "[", "1", "]"}], "[", 
            RowBox[{"\[Mu]", "[", "1", "]"}], "]"}]}], "-", 
          RowBox[{
           SubscriptBox["m", "1"], " ", 
           RowBox[{
            RowBox[{"ud", "[", "2", "]"}], "[", 
            RowBox[{"\[Mu]", "[", "1", "]"}], "]"}]}]}], ")"}]}], 
       RowBox[{
        SubsuperscriptBox["m", "1", "2"], "+", 
        RowBox[{"2", " ", "\[Sigma]", " ", 
         SubscriptBox["m", "1"], " ", 
         SubscriptBox["m", "2"]}], "+", 
        SubsuperscriptBox["m", "2", "2"]}]]}], ")"}], " ", 
    SuperscriptBox["\[Alpha]", "2"]}], "+", 
   RowBox[{
    FractionBox["1", "6"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Sigma]", "2"]}]], " ", 
         RowBox[{"b", "[", 
          RowBox[{"\[Mu]", "[", "1", "]"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             TemplateBox[{"\[Chi]", "\"(1)\""},
              "Superscript"], ")"}], "3"], "-", 
           RowBox[{"6", " ", 
            TemplateBox[{"\[Chi]", "\"(3)\""},
             "Superscript"]}]}], ")"}]}], 
        RowBox[{
         SqrtBox["msqb"], " ", 
         SqrtBox[
          RowBox[{
           SubsuperscriptBox["m", "1", "2"], "+", 
           RowBox[{"2", " ", "\[Sigma]", " ", 
            SubscriptBox["m", "1"], " ", 
            SubscriptBox["m", "2"]}], "+", 
           SubsuperscriptBox["m", "2", "2"]}]]}]]}], "+", 
      FractionBox[
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[Sigma]", "2"]}], ")"}], " ", 
        TemplateBox[{"\[Chi]", "\"(1)\""},
         "Superscript"], " ", 
        TemplateBox[{"\[Chi]", "\"(2)\""},
         "Superscript"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["m", "2"], " ", 
           RowBox[{
            RowBox[{"ud", "[", "1", "]"}], "[", 
            RowBox[{"\[Mu]", "[", "1", "]"}], "]"}]}], "-", 
          RowBox[{
           SubscriptBox["m", "1"], " ", 
           RowBox[{
            RowBox[{"ud", "[", "2", "]"}], "[", 
            RowBox[{"\[Mu]", "[", "1", "]"}], "]"}]}]}], ")"}]}], 
       RowBox[{
        SubsuperscriptBox["m", "1", "2"], "+", 
        RowBox[{"2", " ", "\[Sigma]", " ", 
         SubscriptBox["m", "1"], " ", 
         SubscriptBox["m", "2"]}], "+", 
        SubsuperscriptBox["m", "2", "2"]}]]}], ")"}], " ", 
    SuperscriptBox["\[Alpha]", "3"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Alpha]", "]"}], "4"],
    SeriesData[$CellContext`\[Alpha], 0, {}, 1, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Alpha], 
   0, {$CellContext`msqb^Rational[-1, 2] (-1 + $CellContext`\[Sigma]^2)^
     Rational[1, 2] $CellContext`b[
      $CellContext`\[Mu][1]] Subscript[$CellContext`m, 1] 
    Subscript[$CellContext`m, 2] (Subscript[$CellContext`m, 1]^2 + 
      2 $CellContext`\[Sigma] Subscript[$CellContext`m, 1] 
       Subscript[$CellContext`m, 2] + Subscript[$CellContext`m, 2]^2)^
     Rational[-1, 2] Superscript[$CellContext`\[Chi], "(1)"], Rational[1, 2] 
    Subscript[$CellContext`m, 1] 
    Subscript[$CellContext`m, 2] (
     2 $CellContext`msqb^Rational[-1, 2] (-1 + $CellContext`\[Sigma]^2)^
       Rational[1, 2] $CellContext`b[
        $CellContext`\[Mu][1]] (Subscript[$CellContext`m, 1]^2 + 
        2 $CellContext`\[Sigma] Subscript[$CellContext`m, 1] 
         Subscript[$CellContext`m, 2] + Subscript[$CellContext`m, 2]^2)^
       Rational[-1, 2] 
      Superscript[$CellContext`\[Chi], 
        "(2)"] + (-1 + $CellContext`\[Sigma]^2) (
        Subscript[$CellContext`m, 1]^2 + 
        2 $CellContext`\[Sigma] Subscript[$CellContext`m, 1] 
         Subscript[$CellContext`m, 2] + Subscript[$CellContext`m, 2]^2)^(-1) 
      Superscript[$CellContext`\[Chi], "(1)"]^2 (
       Subscript[$CellContext`m, 2] $CellContext`ud[1][
          $CellContext`\[Mu][1]] - 
       Subscript[$CellContext`m, 1] $CellContext`ud[2][
         $CellContext`\[Mu][1]])), Rational[1, 6] 
    Subscript[$CellContext`m, 1] 
    Subscript[$CellContext`m, 
      2] (-$CellContext`msqb^Rational[-1, 2] (-1 + $CellContext`\[Sigma]^2)^
       Rational[1, 2] $CellContext`b[
        $CellContext`\[Mu][1]] (Subscript[$CellContext`m, 1]^2 + 
        2 $CellContext`\[Sigma] Subscript[$CellContext`m, 1] 
         Subscript[$CellContext`m, 2] + Subscript[$CellContext`m, 2]^2)^
       Rational[-1, 2] (Superscript[$CellContext`\[Chi], "(1)"]^3 - 6 
       Superscript[$CellContext`\[Chi], "(3)"]) + 
     6 (-1 + $CellContext`\[Sigma]^2) (Subscript[$CellContext`m, 1]^2 + 
        2 $CellContext`\[Sigma] Subscript[$CellContext`m, 1] 
         Subscript[$CellContext`m, 2] + Subscript[$CellContext`m, 2]^2)^(-1) 
      Superscript[$CellContext`\[Chi], "(1)"] 
      Superscript[$CellContext`\[Chi], "(2)"] (
       Subscript[$CellContext`m, 2] $CellContext`ud[1][
          $CellContext`\[Mu][1]] - 
       Subscript[$CellContext`m, 1] $CellContext`ud[2][
         $CellContext`\[Mu][1]]))}, 1, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.845205332598056*^9, 3.845205364390291*^9, {3.845205447745246*^9, 
   3.8452054532455673`*^9}, 3.845205785259948*^9, 3.8452065921940727`*^9, 
   3.845206644445002*^9, 3.8452068755017157`*^9, 3.8452072722429953`*^9, 
   3.845209743937152*^9, 3.8452157377964563`*^9, 3.845215772756317*^9, 
   3.8452181969553337`*^9, 3.8452202917761087`*^9, 3.84541021765197*^9, 
   3.845410283264785*^9, 3.847209845924387*^9, {3.848060016307589*^9, 
   3.848060032257728*^9}, 3.848253218294882*^9, 3.848253374342742*^9, 
   3.84833896293566*^9, 3.848711893921956*^9, 3.848712861306916*^9, 
   3.848832476630368*^9, 3.849192706620523*^9, 3.849192758472213*^9},
 CellLabel->
  "Out[233]=",ExpressionUUID->"5f42d0ae-55bf-4ec9-b6e9-6372d1ad9407"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalDelta]p1angQED", "[", "1", "]"}], "[", 
    RowBox[{"\[Mu]", "[", "1", "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"delP1AngleExpanded", ",", "\[Alpha]", ",", "1"}], "]"}], "/.", 
     
     RowBox[{
      RowBox[{"\[Chi]", "[", "i_", "]"}], "\[RuleDelayed]", 
      RowBox[{"\[Chi]QED", "[", 
       RowBox[{"i", ",", "cons"}], "]"}]}]}], "/.", "Jtob"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalDelta]p1angQED", "[", "2", "]"}], "[", 
    RowBox[{"\[Mu]", "[", "1", "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"delP1AngleExpanded", ",", "\[Alpha]", ",", "2"}], "]"}], "/.", 
     
     RowBox[{
      RowBox[{"\[Chi]", "[", "i_", "]"}], "\[RuleDelayed]", 
      RowBox[{"\[Chi]QED", "[", 
       RowBox[{"i", ",", "cons"}], "]"}]}]}], "/.", "Jtob"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalDelta]p1angQED", "[", "3", "]"}], "[", 
     RowBox[{"\[Mu]", "[", "1", "]"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"delP1AngleExpanded", ",", "\[Alpha]", ",", "3"}], "]"}], "/.", 
      RowBox[{
       RowBox[{"\[Chi]", "[", "i_", "]"}], "\[RuleDelayed]", 
       RowBox[{"\[Chi]QED", "[", 
        RowBox[{"i", ",", "cons"}], "]"}]}]}], "/.", "Jtob"}]}], ";"}], "\n", 
  "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
   "total", " ", "conservative", " ", "impulse", " ", "as", " ", "derived", 
    " ", "from", " ", "the", " ", "QED", " ", "angle"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]p1angQEDtotal", "[", 
    RowBox[{"\[Mu]", "[", "1", "]"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalDelta]p1angQED", "[", "1", "]"}], "[", 
     RowBox[{"\[Mu]", "[", "1", "]"}], "]"}], "+", " ", 
    RowBox[{
     RowBox[{"\[CapitalDelta]p1angQED", "[", "2", "]"}], "[", 
     RowBox[{"\[Mu]", "[", "1", "]"}], "]"}], " ", "+", 
    RowBox[{
     RowBox[{"\[CapitalDelta]p1angQED", "[", "3", "]"}], "[", 
     RowBox[{"\[Mu]", "[", "1", "]"}], "]"}]}]}], ";"}]}], "Code",
 CellChangeTimes->{{3.845205577685543*^9, 3.845205585644204*^9}, {
  3.845205628718205*^9, 3.845205713417183*^9}, {3.84520579542705*^9, 
  3.84520585851364*^9}, {3.845206621143991*^9, 3.8452066728908663`*^9}, {
  3.8452182058156223`*^9, 3.845218206094514*^9}, {3.845410212702814*^9, 
  3.845410214654405*^9}},
 CellLabel->
  "In[234]:=",ExpressionUUID->"601fd2a9-7b11-4a88-a96d-c9eab3e51cfa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"tree", "-", 
    RowBox[{
    "level", " ", "conservative", " ", "impulse", " ", "from", " ", 
     "scattering", " ", "angle"}]}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"impulse", "[", 
      RowBox[{"1", ",", "p1", ",", "cons", ",", "angle"}], "]"}], "=", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[CapitalDelta]p1angQED", "[", "1", "]"}], "[", 
        RowBox[{"\[Mu]", "[", "1", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"_b", ",", "_u"}], "}"}], ",", "FullSimplify"}], "]"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"impulse", "[", 
      RowBox[{"1", ",", "p1", ",", "cons", ",", "perp", ",", "angle"}], "]"}],
      "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"\[Mu]", "[", "1", "]"}], "]"}], " ", 
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"impulse", "[", 
          RowBox[{"1", ",", "p1", ",", "cons", ",", "angle"}], "]"}], ",", 
         " ", 
         RowBox[{"b", "[", 
          RowBox[{"\[Mu]", "[", "1", "]"}], "]"}]}], "]"}]}], "//", 
      "FullSimplify"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"impulse", "[", 
      RowBox[{"1", ",", "p1", ",", "cons", ",", "long", ",", "angle"}], "]"}],
      "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"u", "[", "1", "]"}], "[", 
        RowBox[{"\[Mu]", "[", "1", "]"}], "]"}], " ", 
       RowBox[{"FullSimplify", "[", 
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"impulse", "[", 
           RowBox[{"1", ",", "p1", ",", "cons", ",", "angle"}], "]"}], ",", 
          " ", 
          RowBox[{
           RowBox[{"u", "[", "1", "]"}], "[", 
           RowBox[{"\[Mu]", "[", "1", "]"}], "]"}]}], "]"}], "]"}]}], "+", 
      " ", 
      RowBox[{
       RowBox[{
        RowBox[{"u", "[", "2", "]"}], "[", 
        RowBox[{"\[Mu]", "[", "1", "]"}], "]"}], " ", 
       RowBox[{"FullSimplify", "[", 
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"impulse", "[", 
           RowBox[{"1", ",", "p1", ",", "cons", ",", "angle"}], "]"}], ",", 
          " ", 
          RowBox[{
           RowBox[{"u", "[", "2", "]"}], "[", 
           RowBox[{"\[Mu]", "[", "1", "]"}], "]"}]}], "]"}], "]"}]}]}]}], 
    ";"}]}]}]], "Code",
 CellChangeTimes->{{3.8452164511408987`*^9, 3.84521653380052*^9}, {
  3.848060053066038*^9, 3.848060070467083*^9}},
 CellLabel->
  "In[238]:=",ExpressionUUID->"9ad163de-e10c-4d0b-bd21-b2998d5908b8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"1", "-", "loop", "-", 
    RowBox[{
    "level", " ", "conservative", " ", "impulse", " ", "from", " ", 
     "scattering", " ", "angle"}]}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"impulse", "[", 
      RowBox[{"2", ",", "p1", ",", "cons", ",", "angle"}], "]"}], "=", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[CapitalDelta]p1angQED", "[", "2", "]"}], "[", 
        RowBox[{"\[Mu]", "[", "1", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"_b", ",", "_u"}], "}"}], ",", "FullSimplify"}], "]"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"impulse", "[", 
      RowBox[{"2", ",", "p1", ",", "cons", ",", "perp", ",", "angle"}], "]"}],
      "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"\[Mu]", "[", "1", "]"}], "]"}], " ", 
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"impulse", "[", 
          RowBox[{"2", ",", "p1", ",", "cons", ",", "angle"}], "]"}], ",", 
         " ", 
         RowBox[{"b", "[", 
          RowBox[{"\[Mu]", "[", "1", "]"}], "]"}]}], "]"}]}], "//", 
      "FullSimplify"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"impulse", "[", 
      RowBox[{"2", ",", "p1", ",", "cons", ",", "long", ",", "angle"}], "]"}],
      "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"u", "[", "1", "]"}], "[", 
        RowBox[{"\[Mu]", "[", "1", "]"}], "]"}], " ", 
       RowBox[{"FullSimplify", "[", 
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"impulse", "[", 
           RowBox[{"2", ",", "p1", ",", "cons", ",", "angle"}], "]"}], ",", 
          " ", 
          RowBox[{
           RowBox[{"u", "[", "1", "]"}], "[", 
           RowBox[{"\[Mu]", "[", "1", "]"}], "]"}]}], "]"}], "]"}]}], "+", 
      " ", 
      RowBox[{
       RowBox[{
        RowBox[{"u", "[", "2", "]"}], "[", 
        RowBox[{"\[Mu]", "[", "1", "]"}], "]"}], " ", 
       RowBox[{"FullSimplify", "[", 
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"impulse", "[", 
           RowBox[{"2", ",", "p1", ",", "cons", ",", "angle"}], "]"}], ",", 
          " ", 
          RowBox[{
           RowBox[{"u", "[", "2", "]"}], "[", 
           RowBox[{"\[Mu]", "[", "1", "]"}], "]"}]}], "]"}], "]"}]}]}]}], 
    ";"}]}]}]], "Code",
 CellChangeTimes->{{3.8452165415651503`*^9, 3.845216558741906*^9}, {
  3.848060078148835*^9, 3.848060084834654*^9}},
 CellLabel->
  "In[241]:=",ExpressionUUID->"f53c1356-f71c-4f3e-b74e-5e7f42e7832e"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Refine", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"impulse", "[", 
        RowBox[{"2", ",", "p1", ",", "cons", ",", "perp", ",", "angle"}], 
        "]"}], "/.", "msol"}], "//", "FullSimplify"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"m", ">", "0"}], ",", 
        RowBox[{"0", "<", "\[Nu]", "<", 
         RowBox[{"1", "/", "4"}]}], ",", 
        RowBox[{"\[CapitalGamma]", ">", "1"}], ",", 
        RowBox[{"\[Sigma]", ">", "1"}]}], "}"}]}]}], "]"}], "\n", 
   RowBox[{"Refine", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"impulse", "[", 
        RowBox[{"2", ",", "p1", ",", "cons", ",", "long", ",", "angle"}], 
        "]"}], "/.", "utoud"}], "//", "FullSimplify"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"m", ">", "0"}], ",", 
        RowBox[{"0", "<", "\[Nu]", "<", 
         RowBox[{"1", "/", "4"}]}], ",", 
        RowBox[{"\[CapitalGamma]", ">", "1"}], ",", 
        RowBox[{"\[Sigma]", ">", "1"}]}], "}"}]}]}], "]"}]}], "*)"}]], "Code",\

 CellChangeTimes->{{3.8487119411696787`*^9, 3.848711944804513*^9}, {
   3.848712026403082*^9, 3.848712079681126*^9}, 3.8491908437331448`*^9, {
   3.849191459770689*^9, 3.849191460276602*^9}, 
   3.849192815233418*^9},ExpressionUUID->"d9947be7-cc39-4430-8778-\
c8c5b51a0904"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"2", "-", "loop", "-", 
    RowBox[{
    "level", " ", "conservative", " ", "impulse", " ", "from", " ", 
     "scattering", " ", "angle"}]}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"impulse", "[", 
      RowBox[{"3", ",", "p1", ",", "cons", ",", "angle"}], "]"}], "=", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[CapitalDelta]p1angQED", "[", "3", "]"}], "[", 
        RowBox[{"\[Mu]", "[", "1", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"_b", ",", "_u"}], "}"}], ",", "FullSimplify"}], "]"}]}], 
    ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"impulse", "[", 
      RowBox[{"3", ",", "p1", ",", "cons", ",", "perp", ",", "angle"}], "]"}],
      "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"\[Mu]", "[", "1", "]"}], "]"}], " ", 
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"impulse", "[", 
          RowBox[{"3", ",", "p1", ",", "cons", ",", "angle"}], "]"}], ",", 
         " ", 
         RowBox[{"b", "[", 
          RowBox[{"\[Mu]", "[", "1", "]"}], "]"}]}], "]"}]}], "//", 
      "FullSimplify"}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"impulse", "[", 
      RowBox[{"3", ",", "p1", ",", "cons", ",", "long", ",", "angle"}], "]"}],
      "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"u", "[", "1", "]"}], "[", 
        RowBox[{"\[Mu]", "[", "1", "]"}], "]"}], " ", 
       RowBox[{"FullSimplify", "[", 
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"impulse", "[", 
           RowBox[{"3", ",", "p1", ",", "cons", ",", "angle"}], "]"}], ",", 
          " ", 
          RowBox[{
           RowBox[{"u", "[", "1", "]"}], "[", 
           RowBox[{"\[Mu]", "[", "1", "]"}], "]"}]}], "]"}], "]"}]}], "+", 
      " ", 
      RowBox[{
       RowBox[{
        RowBox[{"u", "[", "2", "]"}], "[", 
        RowBox[{"\[Mu]", "[", "1", "]"}], "]"}], " ", 
       RowBox[{"FullSimplify", "[", 
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"impulse", "[", 
           RowBox[{"3", ",", "p1", ",", "cons", ",", "angle"}], "]"}], ",", 
          " ", 
          RowBox[{
           RowBox[{"u", "[", "2", "]"}], "[", 
           RowBox[{"\[Mu]", "[", "1", "]"}], "]"}]}], "]"}], "]"}]}]}]}], 
    ";"}]}]}]], "Code",
 CellChangeTimes->{{3.8452059381250677`*^9, 3.845206139046793*^9}, {
  3.845207079627534*^9, 3.8452071081586647`*^9}, {3.8452203071639967`*^9, 
  3.845220317777833*^9}, {3.8480600931467657`*^9, 3.8480600949490557`*^9}},
 CellLabel->
  "In[244]:=",ExpressionUUID->"d6513f6e-fcf7-467d-846b-8a15d11652ad"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Refine", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"impulse", "[", 
        RowBox[{"3", ",", "p1", ",", "cons", ",", "perp", ",", "angle"}], 
        "]"}], "/.", "msol"}], "//", "FullSimplify"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"m", ">", "0"}], ",", 
        RowBox[{"0", "<", "\[Nu]", "<", 
         RowBox[{"1", "/", "4"}]}], ",", 
        RowBox[{"\[CapitalGamma]", ">", "1"}], ",", 
        RowBox[{"\[Sigma]", ">", "1"}]}], "}"}]}]}], "]"}], "\n", 
   RowBox[{"Refine", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"impulse", "[", 
        RowBox[{"3", ",", "p1", ",", "cons", ",", "long", ",", "angle"}], 
        "]"}], "/.", "utoud"}], "//", "FullSimplify"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"m", ">", "0"}], ",", 
        RowBox[{"0", "<", "\[Nu]", "<", 
         RowBox[{"1", "/", "4"}]}], ",", 
        RowBox[{"\[CapitalGamma]", ">", "1"}], ",", 
        RowBox[{"\[Sigma]", ">", "1"}]}], "}"}]}]}], "]"}]}], "*)"}]], "Code",\

 CellChangeTimes->{{3.8487119411696787`*^9, 3.848711944804513*^9}, {
   3.848712026403082*^9, 3.848712079681126*^9}, {3.848712118571899*^9, 
   3.8487121214713783`*^9}, 3.849190844597146*^9, {3.8491914609666452`*^9, 
   3.8491914614151077`*^9}, 
   3.849192828106785*^9},ExpressionUUID->"1b4d9d22-6ae9-4840-94cd-\
8bec012120ca"]
}, Closed]],

Cell[CellGroupData[{

Cell["conservative transverse impulse from KMOC", "Subsubsection",
 CellChangeTimes->{{3.8452069632684183`*^9, 3.8452069684518547`*^9}, {
  3.8452074524337797`*^9, 3.845207455080268*^9}, {3.848060160230686*^9, 
  3.848060166362883*^9}},ExpressionUUID->"9b621ec6-3119-421b-b857-\
a9ea7b9a50b2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "impulse", " ", "kernel", " ", "from", " ", "KMOC", " ", "assembly", " ", 
    "in", " ", "terms", " ", "of", " ", "conservative", " ", "master", " ", 
    "integrals"}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"impulseKernel", "[", 
      RowBox[{"3", ",", "p1", ",", "cons", ",", "perp"}], "]"}], "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"4", "\[Pi]", " ", "\[Alpha]", " ", 
         RowBox[{"q", "[", "1", "]"}], " ", 
         RowBox[{"q", "[", "2", "]"}]}], ")"}], "3"], " ", "16", "  ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"1", "+", 
          RowBox[{"14", " ", 
           SuperscriptBox["x", "4"]}], "+", 
          SuperscriptBox["x", "8"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["x", "2"]}], ")"}], "4"]], "+", 
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "3"], "+", 
            SuperscriptBox["x", "5"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"m", "[", "1", "]"}], "2"], "+", 
            SuperscriptBox[
             RowBox[{"m", "[", "2", "]"}], "2"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}], "4"], " ", 
          RowBox[{"m", "[", "1", "]"}], " ", 
          RowBox[{"m", "[", "2", "]"}]}]]}], ")"}]}]}], ";"}], "\n", "\n", 
   RowBox[{"(*", 
    RowBox[{
    "different", " ", "normalization", " ", "factors", " ", "for", " ", "the",
      " ", "integrals"}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"norm", "=", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{"I", " ", 
         SuperscriptBox["\[Pi]", "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "\[Pi]"}], ")"}], "4"]], ")"}], "2"]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"SeriesCoefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"FT", "[", 
        RowBox[{
         FractionBox[
          SuperscriptBox["q2", 
           RowBox[{
            RowBox[{"-", "2"}], "eps"}]], "eps"], ",", 
         RowBox[{"2", "-", 
          RowBox[{"2", "eps"}]}]}], "]"}], "//", "Simplify"}], ",", 
      RowBox[{"{", 
       RowBox[{"eps", ",", "0", ",", "0"}], "}"}]}], "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"fourierTrans", "=", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"4", " ", 
         RowBox[{"m", "[", "1", "]"}], 
         RowBox[{"m", "[", "2", "]"}], 
         SqrtBox[
          RowBox[{
           SuperscriptBox["\[Sigma]", "2"], "-", "1"}]]}]], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"%", "/.", 
          RowBox[{"msqb", "\[Rule]", " ", 
           RowBox[{"msqb", "[", "b", "]"}]}]}], ",", "b"}], "]"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          SuperscriptBox["msqb", "\[Prime]",
           MultilineFunction->None], "[", "b", "]"}], "\[Rule]", 
         RowBox[{
          RowBox[{"-", " ", "2"}], " ", 
          RowBox[{"b", "[", 
           RowBox[{"\[Mu]", "[", "1", "]"}], "]"}]}]}], ",", " ", 
        RowBox[{
         RowBox[{"msqb", "[", "b", "]"}], "\[Rule]", " ", "msqb"}]}], 
       "}"}]}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{"impulse", "[", 
     RowBox[{"3", ",", "p1", ",", "cons", ",", "perp"}], "]"}], "=", 
    RowBox[{
     RowBox[{"norm", " ", "fourierTrans", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"impulseKernel", "[", 
          RowBox[{"3", ",", "p1", ",", "cons", ",", "perp"}], "]"}], "//.", 
         "xtosigma"}], "//", "simp"}], ")"}]}], "//", 
     "FullSimplify"}]}]}]}]], "Code",
 CellChangeTimes->{{3.845206989198099*^9, 3.845207042268907*^9}, {
   3.845207158339252*^9, 3.845207161815481*^9}, {3.8452097722246113`*^9, 
   3.845209774080718*^9}, {3.845209993684309*^9, 3.845209994085923*^9}, {
   3.845215790726269*^9, 3.845215791789607*^9}, 3.8454103225595217`*^9, {
   3.848060179319398*^9, 3.8480602362441387`*^9}},
 CellLabel->
  "In[247]:=",ExpressionUUID->"db405fd0-c669-4933-b1e7-e855e343b18b"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SuperscriptBox["\[Alpha]", "3"], " ", 
   RowBox[{"b", "[", 
    RowBox[{"\[Mu]", "[", "1", "]"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[Sigma]", " ", 
      SuperscriptBox[
       RowBox[{"m", "[", "1", "]"}], "2"]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["\[Sigma]", "2"], "+", 
        SuperscriptBox["\[Sigma]", "4"]}], ")"}], " ", 
      RowBox[{"m", "[", "1", "]"}], " ", 
      RowBox[{"m", "[", "2", "]"}]}], "+", 
     RowBox[{"\[Sigma]", " ", 
      SuperscriptBox[
       RowBox[{"m", "[", "2", "]"}], "2"]}]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"q", "[", "1", "]"}], "3"], " ", 
   SuperscriptBox[
    RowBox[{"q", "[", "2", "]"}], "3"]}], 
  RowBox[{
   SuperscriptBox["msqb", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[Sigma]", "2"]}], ")"}], 
    RowBox[{"5", "/", "2"}]], " ", 
   SuperscriptBox[
    RowBox[{"m", "[", "1", "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"m", "[", "2", "]"}], "2"]}]]], "Output",
 CellChangeTimes->{
  3.845207045825396*^9, 3.8452071637403297`*^9, 3.8452072852887907`*^9, {
   3.845209755802497*^9, 3.845209775342814*^9}, 3.845215793634465*^9, 
   3.8452203366507053`*^9, 3.845410325840616*^9, 3.847209847351665*^9, 
   3.848060246648589*^9, 3.8482532192803583`*^9, 3.848253374979862*^9, 
   3.848338963997403*^9, 3.8487128625433407`*^9, 3.848832477743793*^9, 
   3.849192853304904*^9},
 CellLabel->
  "Out[251]=",ExpressionUUID->"802ee57c-4321-4220-a665-0963cfd22cf1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "comparison", " ", "of", " ", "mutual", " ", "consistency", " ", "between",
     " ", "KMOC", " ", "calculation", " ", "and", " ", "the", " ", "impulse", 
    " ", "as", " ", "derived", " ", "from", " ", "the", " ", "scattering", 
    " ", "angle"}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"impulse", "[", 
     RowBox[{"3", ",", "p1", ",", "cons", ",", "perp"}], "]"}], "-", 
    RowBox[{"sn", " ", 
     RowBox[{"impulse", "[", 
      RowBox[{"3", ",", "p1", ",", "cons", ",", "perp", ",", "angle"}], 
      "]"}]}]}], "//", "FullSimplify"}]}]], "Code",
 CellChangeTimes->{{3.845207058781946*^9, 3.845207061837788*^9}, {
  3.845207118313986*^9, 3.845207119865101*^9}, {3.845216284375016*^9, 
  3.845216285014632*^9}, {3.8452183458851023`*^9, 3.8452183585735273`*^9}, {
  3.8491928655034018`*^9, 
  3.8491928820569363`*^9}},ExpressionUUID->"594759fc-38f9-4c3b-b9f0-\
e41ac3e3d674"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "sn"}], ")"}], " ", 
    SuperscriptBox["\[Alpha]", "3"], " ", 
    RowBox[{"b", "[", 
     RowBox[{"\[Mu]", "[", "1", "]"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Sigma]", " ", 
       SuperscriptBox[
        RowBox[{"m", "[", "1", "]"}], "2"]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["\[Sigma]", "2"], "+", 
         SuperscriptBox["\[Sigma]", "4"]}], ")"}], " ", 
       RowBox[{"m", "[", "1", "]"}], " ", 
       RowBox[{"m", "[", "2", "]"}]}], "+", 
      RowBox[{"\[Sigma]", " ", 
       SuperscriptBox[
        RowBox[{"m", "[", "2", "]"}], "2"]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"q", "[", "1", "]"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"q", "[", "2", "]"}], "3"]}], 
   RowBox[{
    SuperscriptBox["msqb", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[Sigma]", "2"]}], ")"}], 
     RowBox[{"5", "/", "2"}]], " ", 
    SuperscriptBox[
     RowBox[{"m", "[", "1", "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"m", "[", "2", "]"}], "2"]}]]}]], "Output",
 CellChangeTimes->{
  3.84520706266253*^9, {3.845207116045389*^9, 3.845207120296143*^9}, 
   3.8452071660723753`*^9, 3.845207287531234*^9, {3.845209755872026*^9, 
   3.84520977956284*^9}, 3.845215804926358*^9, 3.84521628551516*^9, 
   3.8452169924124517`*^9, {3.845218346778687*^9, 3.845218358995866*^9}, 
   3.845220339212405*^9, 3.845410330196525*^9, 3.84720984751388*^9, 
   3.848060250333375*^9, 3.8482532194144278`*^9, 3.848253375106947*^9, 
   3.848338964227439*^9, 3.848712862781624*^9, 3.848832477913973*^9, 
   3.8491928559854918`*^9},
 CellLabel->
  "Out[252]=",ExpressionUUID->"9ac016f2-098d-448b-9f03-3bb7c68cb828"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["radiated momentum from KMOC", "Subsection",
 CellChangeTimes->{{3.845207499448803*^9, 3.845207506585196*^9}, {
  3.8452082630970716`*^9, 3.8452082658721457`*^9}, {3.8480605941399517`*^9, 
  3.8480605962111797`*^9}},ExpressionUUID->"261f7d84-74cd-4055-8ccd-\
02344c78ace2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "excluded", " ", "the", " ", "conservative", " ", "contributions", " ", 
     "to", " ", "the", " ", "longitudinal", " ", "impulse", " ", "kernel"}], 
    ",", " ", "\n", "   ", 
    RowBox[{"these", " ", "cancel", " ", "in", " ", 
     SuperscriptBox["R", "\[Mu]"], " ", "but", " ", "are", " ", "relevant", 
     " ", "for", " ", 
     SubscriptBox["\[CapitalDelta]p", "1"]}]}], " ", "*)"}], "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
   "mushroom", " ", "sector", " ", "tagged", " ", "by", " ", "sMush"}], " ", 
   "*)"}], "   ", "\n", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"impulseKernel", "[", 
      RowBox[{"3", ",", "p1", ",", "rad", ",", "long"}], "]"}], "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"4", "\[Pi]", " ", "\[Alpha]"}], ")"}], "3"], 
      SqrtBox["mqs"], " ", 
      RowBox[{
       RowBox[{"ubar", "[", "2", "]"}], "[", "\[Mu]", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", " ", "4"}], " ", 
         SuperscriptBox["\[Pi]", "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"q", "[", "1", "]"}], " ", 
            RowBox[{"q", "[", "2", "]"}]}], ")"}], "3"], 
         FractionBox[
          RowBox[{" ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", 
              SuperscriptBox["x", "8"]}], "-", 
             RowBox[{"8", 
              SuperscriptBox["x", "7"]}], "+", 
             RowBox[{"42", 
              SuperscriptBox["x", "6"]}], "-", 
             RowBox[{"40", 
              SuperscriptBox["x", "5"]}], "+", 
             RowBox[{"40", 
              SuperscriptBox["x", "3"]}], "-", 
             RowBox[{"42", 
              SuperscriptBox["x", "2"]}], "+", 
             RowBox[{"8", "x"}], "-", "3", " ", "-", 
             RowBox[{"4", 
              SuperscriptBox["x", "2"], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", 
                 SuperscriptBox["x", "4"]}], "+", 
                RowBox[{"10", 
                 SuperscriptBox["x", "2"]}], "+", "3"}], ")"}], 
              RowBox[{"Log", "[", "x", "]"}]}]}], ")"}]}], 
          RowBox[{"x", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["x", "2"], "-", "1"}], ")"}], "3"]}]]}], "+", 
        RowBox[{"sMush", " ", 
         SuperscriptBox["\[Pi]", "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"q", "[", "1", "]"}], " ", 
            RowBox[{"q", "[", "2", "]"}]}], ")"}], "2"], " ", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x", "2"], "+", "3"}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", 
              SuperscriptBox["x", "2"]}], "+", "1"}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"q", "[", "1", "]"}], "2"], 
              SuperscriptBox[
               RowBox[{"m", "[", "2", "]"}], "2"], 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["x", "2"], "+", "1"}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"q", "[", "2", "]"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"m", "[", "1", "]"}], "2"], " ", "x"}]}], ")"}]}], 
          RowBox[{"3", " ", 
           RowBox[{"m", "[", "1", "]"}], " ", 
           RowBox[{"m", "[", "2", "]"}], " ", 
           SuperscriptBox["x", "3"]}]]}]}], ")"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"impulseKernel", "[", 
      RowBox[{"3", ",", "p2", ",", "rad", ",", "long"}], "]"}], "=", 
     RowBox[{
      RowBox[{"impulseKernel", "[", 
       RowBox[{"3", ",", "p1", ",", "rad", ",", "long"}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"q", "[", "1", "]"}], "\[RuleDelayed]", 
         RowBox[{"q", "[", "2", "]"}]}], ",", 
        RowBox[{
         RowBox[{"q", "[", "2", "]"}], "\[RuleDelayed]", 
         RowBox[{"q", "[", "1", "]"}]}], ",", 
        RowBox[{
         RowBox[{"m", "[", "1", "]"}], "\[RuleDelayed]", 
         RowBox[{"m", "[", "2", "]"}]}], ",", 
        RowBox[{
         RowBox[{"m", "[", "2", "]"}], "\[RuleDelayed]", 
         RowBox[{"m", "[", "1", "]"}]}], ",", 
        RowBox[{
         RowBox[{"ubar", "[", "2", "]"}], "\[RuleDelayed]", 
         RowBox[{"ubar", "[", "1", "]"}]}], ",", 
        RowBox[{
         RowBox[{"ubar", "[", "1", "]"}], "\[RuleDelayed]", 
         RowBox[{"ubar", "[", "2", "]"}]}]}], "}"}]}]}], ";"}], "\n", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"the", " ", "factor", " ", 
      FractionBox[
       RowBox[{"-", "1"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"16", 
          SuperscriptBox["\[Pi]", "2"]}], ")"}], "2"]], " ", "comes", " ", 
      "from", " ", "converting", " ", "2"}], "-", 
     RowBox[{"loop", " ", "integral", " ", "measure", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["1", 
         RowBox[{"I", " ", 
          SuperscriptBox["\[Pi]", "2"]}]], ")"}], "2"], " ", "\n", "  ", "to",
       " ", "the", " ", "standard", " ", "Feynman", " ", "measure", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "\[Pi]"}], ")"}], "4"]], ")"}], "2"]}]}], "*)"}], 
   "\n", 
   RowBox[{
    RowBox[{"norm", "=", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{"I", " ", 
         SuperscriptBox["\[Pi]", "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "\[Pi]"}], ")"}], "4"]], ")"}], "2"]}], ";"}], "\n", 
   "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     SuperscriptBox["R", "\[Mu]"], " ", "=", " ", 
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[CapitalDelta]p", "1"], "+", 
         SubscriptBox["\[CapitalDelta]p", "2"]}], ")"}], "\[Mu]"]}]}], " ", 
    "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"pRadKernel", "[", "long", "]"}], "=", 
     RowBox[{"norm", " ", 
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"impulseKernel", "[", 
         RowBox[{"3", ",", "p1", ",", "rad", ",", "long"}], "]"}], "+", 
        RowBox[{"impulseKernel", "[", 
         RowBox[{"3", ",", "p2", ",", "rad", ",", "long"}], "]"}]}], 
       ")"}]}]}], ";"}], "\n", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"fourier", "-", 
     RowBox[{
     "transforming", " ", "to", " ", "impact", " ", "parameter", " ", "space",
       " ", "and", " ", "then", " ", "converting", " ", "to", " ", "angular", 
      " ", "momentum", " ", "J"}]}], " ", "*)"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
    "the", " ", "prefactor", " ", "arises", " ", "from", " ", "the", " ", 
     "Jacobian", " ", "of", " ", "the", " ", "transverse", " ", "Fourier", 
     " ", "transform"}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"ftLong", "=", 
     RowBox[{"{", 
      RowBox[{"Rule", "[", 
       RowBox[{
        SqrtBox["mqs"], ",", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"4", " ", 
           RowBox[{"m", "[", "1", "]"}], 
           RowBox[{"m", "[", "2", "]"}], 
           SqrtBox[
            RowBox[{
             SuperscriptBox["\[Sigma]", "2"], "-", "1"}]]}]], 
         RowBox[{"Refine", "[", 
          RowBox[{
           RowBox[{"FullSimplify", "[", 
            RowBox[{
             RowBox[{"(", 
              FractionBox[
               RowBox[{
                RowBox[{"Series", "[", 
                 RowBox[{
                  RowBox[{"FT", "[", 
                   RowBox[{
                    SuperscriptBox["q2", 
                    RowBox[{"1", "/", "2"}]], ",", 
                    RowBox[{"2", "-", 
                    RowBox[{"2", "ep"}]}]}], "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"ep", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
                "Normal"}], 
               SuperscriptBox["p\[Infinity]", "3"]], ")"}], "/.", "btoJ"}], 
            RowBox[{"(*", 
             RowBox[{
              RowBox[{"/.", "htonu"}], "/.", "msol"}], "*)"}], "]"}], ",", 
           RowBox[{"Assumptions", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"J", ">", "0"}], ",", 
              RowBox[{"\[Sigma]", ">", "1"}], ",", 
              RowBox[{"m", ">", "0"}], ",", 
              RowBox[{"0", "<", "\[Nu]", "<", 
               RowBox[{"1", "/", "4"}]}]}], "}"}]}]}], "]"}], " ", 
         SuperscriptBox["pinf", "3"]}]}], "]"}], "}"}]}], ";"}], "\n", "\n", 
   RowBox[{"(*", 
    RowBox[{
    "expressing", " ", "the", " ", "radiated", " ", "momentum", " ", "in", 
     " ", "terms", " ", "of", " ", "the", " ", "angular", " ", "momentum", 
     " ", "J"}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"pRad", "[", 
      RowBox[{"long", ",", "J"}], "]"}], "=", 
     RowBox[{
      RowBox[{"pRadKernel", "[", "long", "]"}], "/.", "ftLong"}]}], ";"}], 
   "\n", "\n", 
   RowBox[{"Print", "[", "\"\<the III and IX contributions:\>\"", "]"}], "\n", 
   RowBox[{
    RowBox[{"a1", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"pRad", "[", 
             RowBox[{"long", ",", "J"}], "]"}], ",", 
            RowBox[{
             RowBox[{"ubar", "[", "1", "]"}], "[", "\[Mu]", "]"}]}], "]"}], "/.", 
          RowBox[{"sMush", "\[RuleDelayed]", "0"}]}], "//.", "xtosigma"}], "//",
         "simp"}], ")"}], 
      RowBox[{
       RowBox[{"ud", "[", "1", "]"}], "[", 
       RowBox[{"\[Mu]", "[", "1", "]"}], "]"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"a2", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"pRad", "[", 
             RowBox[{"long", ",", "J"}], "]"}], ",", 
            RowBox[{
             RowBox[{"ubar", "[", "2", "]"}], "[", "\[Mu]", "]"}]}], "]"}], "/.", 
          RowBox[{"sMush", "\[RuleDelayed]", "0"}]}], "//.", "xtosigma"}], "//",
         "simp"}], ")"}], 
      RowBox[{
       RowBox[{"ud", "[", "2", "]"}], "[", 
       RowBox[{"\[Mu]", "[", "1", "]"}], "]"}]}]}], ";"}], "\n", 
   RowBox[{"t1", "=", 
    RowBox[{
     RowBox[{"a1", "+", "a2"}], "//", "FullSimplify"}]}], "\n", "\n", 
   RowBox[{"Print", "[", "\"\<the mushroom contributions:\>\"", "]"}], "\n", 
   RowBox[{
    RowBox[{"b1", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{
             RowBox[{"pRad", "[", 
              RowBox[{"long", ",", "J"}], "]"}], ",", 
             RowBox[{
              RowBox[{"ubar", "[", "1", "]"}], "[", "\[Mu]", "]"}]}], "]"}], 
           ",", "sMush"}], "]"}], "//.", "xtosigma"}], "//", "simp"}], ")"}], 
      
      RowBox[{
       RowBox[{"ud", "[", "1", "]"}], "[", 
       RowBox[{"\[Mu]", "[", "1", "]"}], "]"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"b2", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{
             RowBox[{"pRad", "[", 
              RowBox[{"long", ",", "J"}], "]"}], ",", 
             RowBox[{
              RowBox[{"ubar", "[", "2", "]"}], "[", "\[Mu]", "]"}]}], "]"}], 
           ",", "sMush"}], "]"}], "//.", "xtosigma"}], "//", "simp"}], ")"}], 
      
      RowBox[{
       RowBox[{"ud", "[", "2", "]"}], "[", 
       RowBox[{"\[Mu]", "[", "1", "]"}], "]"}]}]}], ";"}], "\n", 
   RowBox[{"t2", "=", 
    RowBox[{
     RowBox[{"b1", "+", "b2"}], "//", "FullSimplify"}]}], "\n", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"pRad", "[", 
      RowBox[{"3", ",", "box"}], "]"}], "=", 
     RowBox[{"t11", "=", 
      RowBox[{"Refine", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"t1", "//.", "Jtob"}], "//.", 
           RowBox[{"pinf", "\[RuleDelayed]", "p\[Infinity]"}]}], "//.", 
          "udtou"}], "//", "Simplify"}], ",", 
        RowBox[{"Assumptions", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\[Sigma]", ">", "1"}], ",", 
           RowBox[{"\[Alpha]", ">", "0"}]}], "}"}]}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"pRad", "[", 
      RowBox[{"3", ",", "mush"}], "]"}], "=", 
     RowBox[{"t21", "=", 
      RowBox[{"sMush", " ", 
       RowBox[{"Refine", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"t2", "//.", "Jtob"}], "//.", 
            RowBox[{"pinf", "\[RuleDelayed]", "p\[Infinity]"}]}], "//.", 
           "udtou"}], "//", "Simplify"}], ",", 
         RowBox[{"Assumptions", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[Sigma]", ">", "1"}], ",", 
            RowBox[{"\[Alpha]", ">", "0"}]}], "}"}]}]}], "]"}]}]}]}], ";"}], 
   "\n", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"pRad", "[", 
      RowBox[{"3", ",", "J"}], "]"}], "=", 
     RowBox[{
      RowBox[{"pRad", "[", 
       RowBox[{"3", ",", "box"}], "]"}], "+", " ", 
      RowBox[{"pRad", "[", 
       RowBox[{"3", ",", "mush"}], "]"}]}]}], ";"}], "\n", "\n", 
   RowBox[{"ClearAll", "[", 
    RowBox[{"t1", ",", "t2", ",", "a1", ",", "a2", ",", "b1", ",", "b2"}], 
    "]"}]}]}]], "Code",
 CellChangeTimes->{{3.845207591524091*^9, 3.845207605108737*^9}, {
   3.845207680148505*^9, 3.845208009710519*^9}, {3.845208573577634*^9, 
   3.845208590248681*^9}, {3.8452091353872633`*^9, 3.8452091363875647`*^9}, {
   3.845209190808292*^9, 3.845209191892538*^9}, {3.8452097919571133`*^9, 
   3.845209793762473*^9}, {3.845209953766468*^9, 3.84520998278463*^9}, 
   3.845410351845931*^9, {3.848060291855846*^9, 3.8480604230729647`*^9}, {
   3.848060478262459*^9, 3.8480604787099133`*^9}},
 CellLabel->
  "In[253]:=",ExpressionUUID->"8849dc17-7204-4758-9ab7-ee5044c8736e"],

Cell[BoxData["\<\"the III and IX contributions:\"\>"], "Print",
 CellChangeTimes->{3.848060480318325*^9, 3.848253219621016*^9, 
  3.848253375257822*^9, 3.848338964462831*^9, 3.848712862995953*^9, 
  3.848832478074839*^9, 3.849192912624229*^9},
 CellLabel->
  "During evaluation of \
In[253]:=",ExpressionUUID->"b1803734-637b-470c-a1db-fde09cf96d04"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"\[Pi]", " ", 
    SuperscriptBox["pinf", "3"], " ", 
    SuperscriptBox["\[Alpha]", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Sigma]", "2"]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"\[Sigma]", " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{"\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               RowBox[{"3", " ", "\[Sigma]"}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
       RowBox[{"ArcSinh", "[", 
        FractionBox[
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Sigma]"}]], 
         SqrtBox["2"]], "]"}]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"q", "[", "1", "]"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"q", "[", "2", "]"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"ud", "[", "1", "]"}], "[", 
       RowBox[{"\[Mu]", "[", "1", "]"}], "]"}], "+", 
      RowBox[{
       RowBox[{"ud", "[", "2", "]"}], "[", 
       RowBox[{"\[Mu]", "[", "1", "]"}], "]"}]}], ")"}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["J", "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[Sigma]", "2"]}], ")"}], "2"], " ", 
    RowBox[{"m", "[", "1", "]"}], " ", 
    RowBox[{"m", "[", "2", "]"}]}]]}]], "Output",
 CellChangeTimes->{3.8480604811373043`*^9, 3.848253220389333*^9, 
  3.8482533759849157`*^9, 3.848338965366081*^9, 3.848712863828179*^9, 
  3.848832478854905*^9, 3.849192913505638*^9},
 CellLabel->
  "Out[262]=",ExpressionUUID->"5fa753ce-c0d6-4627-942d-94865e195502"],

Cell[BoxData["\<\"the mushroom contributions:\"\>"], "Print",
 CellChangeTimes->{3.848060480318325*^9, 3.848253219621016*^9, 
  3.848253375257822*^9, 3.848338964462831*^9, 3.848712862995953*^9, 
  3.848832478074839*^9, 3.849192913508998*^9},
 CellLabel->
  "During evaluation of \
In[253]:=",ExpressionUUID->"fbd57147-538e-4098-9965-6a6e6d49a51c"],

Cell[BoxData[
 FractionBox[
  RowBox[{"\[Pi]", " ", 
   SuperscriptBox["pinf", "3"], " ", 
   SuperscriptBox["\[Alpha]", "3"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"q", "[", "1", "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"q", "[", "2", "]"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"m", "[", "2", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"q", "[", "1", "]"}], "2"]}], "+", 
        RowBox[{"\[Sigma]", " ", 
         SuperscriptBox[
          RowBox[{"m", "[", "1", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"q", "[", "2", "]"}], "2"]}]}], ")"}], " ", 
      RowBox[{
       RowBox[{"ud", "[", "1", "]"}], "[", 
       RowBox[{"\[Mu]", "[", "1", "]"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Sigma]", " ", 
         SuperscriptBox[
          RowBox[{"m", "[", "2", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"q", "[", "1", "]"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"m", "[", "1", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"q", "[", "2", "]"}], "2"]}]}], ")"}], " ", 
      RowBox[{
       RowBox[{"ud", "[", "2", "]"}], "[", 
       RowBox[{"\[Mu]", "[", "1", "]"}], "]"}]}]}], ")"}]}], 
  RowBox[{"12", " ", 
   SuperscriptBox["J", "3"], " ", 
   SqrtBox[
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["\[Sigma]", "2"]}]], " ", 
   SuperscriptBox[
    RowBox[{"m", "[", "1", "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"m", "[", "2", "]"}], "2"]}]]], "Output",
 CellChangeTimes->{3.8480604811373043`*^9, 3.848253220389333*^9, 
  3.8482533759849157`*^9, 3.848338965366081*^9, 3.848712863828179*^9, 
  3.848832478854905*^9, 3.8491929139103518`*^9},
 CellLabel->
  "Out[266]=",ExpressionUUID->"6559955c-0177-47b9-a44d-b69ff7cefdc6"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["soft impulse from KMOC", "Subsection",
 CellChangeTimes->{{3.8452086037846003`*^9, 3.845208605666794*^9}, {
  3.848060611284008*^9, 
  3.848060614219185*^9}},ExpressionUUID->"fcb712ec-8090-45ad-ba58-\
98896fa45407"],

Cell[CellGroupData[{

Cell["Longitudinal impulse", "Subsubsection",
 CellChangeTimes->{{3.8452086086429377`*^9, 
  3.8452086282034073`*^9}},ExpressionUUID->"e234d370-d0c5-4f7a-8561-\
309d245758d0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "our", " ", "longitudinal", " ", "impulse", " ", "on", " ", "particle", 
     " ", "1"}], ":", " ", 
    RowBox[{
    "the", " ", "conservative", " ", "contribution", " ", "is", " ", 
     "EXCLUDED"}]}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"impulse", "[", 
      RowBox[{"3", ",", "p1", ",", "rad", ",", "long"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"norm", " ", 
              RowBox[{"impulseKernel", "[", 
               RowBox[{"3", ",", "p1", ",", "rad", ",", "long"}], "]"}]}], "/.",
              "ftLong"}], "//.", "xtosigma"}], "/.", 
           RowBox[{"\[Mu]", "\[RuleDelayed]", 
            RowBox[{"\[Mu]", "[", "1", "]"}]}]}], "/.", 
          RowBox[{"ubar", "\[RuleDelayed]", "ud"}]}], "/.", "udtou"}], "//.", 
        "Jtob"}], "//.", 
       RowBox[{"pinf", "\[RuleDelayed]", "p\[Infinity]"}]}], 
      RowBox[{"(*", 
       RowBox[{"/.", "msol"}], "*)"}], "//", "simp"}]}], ";"}], "\n", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
    "adding", " ", "the", " ", "longitudinal", " ", "conservative", " ", 
     RowBox[{"result", ":", " ", 
      RowBox[{
      "mao", " ", "had", " ", "dropped", " ", "this", " ", "contribution", 
       " ", "from", " ", "his", " ", "calculation"}]}]}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"addTerm", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"\[CapitalDelta]p1angQED", "[", "3", "]"}], "[", 
         RowBox[{"\[Mu]", "[", "1", "]"}], "]"}], "/.", 
        RowBox[{
         RowBox[{"b", "[", 
          RowBox[{"\[Mu]", "[", "1", "]"}], "]"}], "\[RuleDelayed]", "0"}]}], 
       
       RowBox[{"(*", 
        RowBox[{"/.", "msol"}], "*)"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"J", ">", "0"}], ",", 
          RowBox[{"msqb", ">", "0"}], ",", 
          RowBox[{"\[Sigma]", ">", "1"}], ",", 
          RowBox[{
           RowBox[{"m", "[", "1", "]"}], ">", "0"}], ",", 
          RowBox[{
           RowBox[{"m", "[", "2", "]"}], ">", "0"}], ",", 
          RowBox[{"m", ">", "0"}], ",", 
          RowBox[{"0", "<", "\[Nu]", "<", 
           RowBox[{"1", "/", "4"}]}]}], "}"}]}]}], "]"}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{"impulse", "[", 
     RowBox[{"3", ",", "p1", ",", "soft", ",", "long"}], "]"}], "=", " ", 
    RowBox[{
     RowBox[{"impulse", "[", 
      RowBox[{"3", ",", "p1", ",", "rad", ",", "long"}], "]"}], " ", "+", " ",
      "addTerm"}]}]}]}]], "Code",
 CellChangeTimes->{{3.8452084701565638`*^9, 3.8452084796833677`*^9}, {
   3.8452085789788837`*^9, 3.845208581034053*^9}, {3.845208637798634*^9, 
   3.8452086421048527`*^9}, {3.8452171871977777`*^9, 3.845217199912925*^9}, 
   3.8452172633733177`*^9, {3.845217307622476*^9, 3.845217320093276*^9}, 
   3.8480606508040867`*^9},
 CellLabel->
  "In[271]:=",ExpressionUUID->"8277d42a-84d4-4762-87f4-c3e216683393"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Pi]", " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Sigma]", "+", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Sigma]", "2"]}]]}], ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"q", "[", "1", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"q", "[", "2", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{
           FractionBox["1", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[Sigma]", "2"]}], ")"}], 
             RowBox[{"3", "/", "2"}]]], 
           RowBox[{"48", " ", 
            RowBox[{"(", 
             RowBox[{"\[Sigma]", "+", 
              SqrtBox[
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[Sigma]", "2"]}]]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", 
                 RowBox[{"9", " ", "\[Sigma]"}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[Sigma]", "2"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["\[Sigma]", "3"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", "\[Sigma]"}], "+", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["\[Sigma]", "3"]}], "-", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["\[Sigma]", "5"]}], "+", 
                 SqrtBox[
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["\[Sigma]", "2"]}]], "-", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["\[Sigma]", "2"], " ", 
                  SqrtBox[
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[Sigma]", "2"]}]]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["\[Sigma]", "4"], " ", 
                  SqrtBox[
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[Sigma]", "2"]}]]}]}], ")"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["\[Sigma]", "2"]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["\[Sigma]", "4"]}], "+", 
                 RowBox[{"4", " ", "\[Sigma]", " ", 
                  SqrtBox[
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[Sigma]", "2"]}]]}], "-", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["\[Sigma]", "3"], " ", 
                  SqrtBox[
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[Sigma]", "2"]}]]}]}], ")"}], " ", 
               RowBox[{"ArcSinh", "[", 
                FractionBox[
                 SqrtBox[
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Sigma]"}]], 
                 SqrtBox["2"]], "]"}]}]}], ")"}], " ", 
            RowBox[{"q", "[", "1", "]"}], " ", 
            RowBox[{"q", "[", "2", "]"}]}]}]}], "-", 
         FractionBox[
          RowBox[{"16", " ", "sMush", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "\[Sigma]"}], "+", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[Sigma]", "2"]}]]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SuperscriptBox["\[Sigma]", "2"], "+", 
             RowBox[{"\[Sigma]", " ", 
              SqrtBox[
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[Sigma]", "2"]}]]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "+", 
             RowBox[{"3", " ", "\[Sigma]", " ", 
              SqrtBox[
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[Sigma]", "2"]}]]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Sigma]", " ", 
              SuperscriptBox[
               RowBox[{"m", "[", "2", "]"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"q", "[", "1", "]"}], "2"]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"m", "[", "1", "]"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"q", "[", "2", "]"}], "2"]}]}], ")"}]}], 
          RowBox[{
           RowBox[{"m", "[", "1", "]"}], " ", 
           RowBox[{"m", "[", "2", "]"}]}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Sigma]", " ", 
          RowBox[{
           RowBox[{"u", "[", "1", "]"}], "[", 
           RowBox[{"\[Mu]", "[", "1", "]"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"u", "[", "2", "]"}], "[", 
          RowBox[{"\[Mu]", "[", "1", "]"}], "]"}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"192", " ", 
       SuperscriptBox["msqb", 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[Sigma]", "2"]}], ")"}], 
        RowBox[{"3", "/", "2"}]], " ", 
       RowBox[{"m", "[", "1", "]"}], " ", 
       RowBox[{"m", "[", "2", "]"}]}], ")"}]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{"\[Pi]", " ", 
    SuperscriptBox["\[Alpha]", "3"], " ", "\[Sigma]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"m", "[", "1", "]"}], "+", 
      RowBox[{"m", "[", "2", "]"}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"q", "[", "1", "]"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"q", "[", "2", "]"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Sigma]", " ", 
          RowBox[{"m", "[", "1", "]"}]}], "+", 
         RowBox[{"m", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{
        RowBox[{"u", "[", "1", "]"}], "[", 
        RowBox[{"\[Mu]", "[", "1", "]"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m", "[", "1", "]"}], "+", 
         RowBox[{"\[Sigma]", " ", 
          RowBox[{"m", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{
        RowBox[{"u", "[", "2", "]"}], "[", 
        RowBox[{"\[Mu]", "[", "1", "]"}], "]"}]}]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["msqb", 
     RowBox[{"3", "/", "2"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[Sigma]", "2"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"m", "[", "1", "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"m", "[", "2", "]"}], "2"]}]]}]], "Output",
 CellChangeTimes->{3.848060651672838*^9, 3.8482532220643272`*^9, 
  3.848253377099678*^9, 3.848338967246284*^9, 3.8487128656059103`*^9, 
  3.8488324805442543`*^9, 3.849192952620625*^9},
 CellLabel->
  "Out[273]=",ExpressionUUID->"26be11d3-045b-42a9-b74d-cb2289daf6c7"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Transverse impulse", "Subsubsection",
 CellChangeTimes->{{3.845210108697332*^9, 
  3.8452101122017107`*^9}},ExpressionUUID->"648ed21d-1afc-4337-abe0-\
2dc4de72eca8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"impulseKernel", "[", 
     RowBox[{"3", ",", "p1", ",", "soft", ",", "perp"}], "]"}], "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", "\[Pi]", " ", "\[Alpha]"}], ")"}], "3"], 
     FractionBox[
      RowBox[{"8", " ", 
       SuperscriptBox[
        RowBox[{"q", "[", "1", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"q", "[", "2", "]"}], "2"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"12", " ", 
          RowBox[{"q", "[", "1", "]"}], " ", 
          RowBox[{"q", "[", "2", "]"}], " ", 
          SuperscriptBox["x", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"7", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            SuperscriptBox["x", "4"], "+", 
            SuperscriptBox["x", "6"], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["x", "2"]}], ")"}], "2"], " ", 
             RowBox[{"Log", "[", "x", "]"}]}]}], ")"}]}], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"q", "[", "2", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"24", " ", 
              RowBox[{"q", "[", "1", "]"}], " ", 
              SuperscriptBox["x", "4"]}], "-", 
             RowBox[{"sMush", " ", 
              RowBox[{"q", "[", "2", "]"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["x", "2"]}], ")"}], "3"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"m", "[", "1", "]"}]}], 
          RowBox[{"m", "[", "2", "]"}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"q", "[", "1", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"24", " ", 
              RowBox[{"q", "[", "2", "]"}], " ", 
              SuperscriptBox["x", "4"]}], "-", 
             RowBox[{"sMush", " ", 
              RowBox[{"q", "[", "1", "]"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["x", "2"]}], ")"}], "3"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"m", "[", "2", "]"}]}], 
          RowBox[{"m", "[", "1", "]"}]]}], ")"}]}], 
      RowBox[{"3", " ", "x", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["x", "2"]}], ")"}], "4"]}]]}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"tt0", "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"impulseKernel", "[", 
       RowBox[{"3", ",", "p1", ",", "soft", ",", "perp"}], "]"}], "//", 
      "Factor"}], ",", 
     RowBox[{"{", " ", 
      RowBox[{
       RowBox[{"q", "[", "_", "]"}], ",", 
       RowBox[{"m", "[", "_", "]"}]}], "}"}], ",", "FullSimplify"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"ttb", "=", 
   RowBox[{
    RowBox[{"tt0", "/.", 
     RowBox[{"sMush", "\[RuleDelayed]", "0"}]}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ttm", "=", 
    RowBox[{
     RowBox[{"sMush", " ", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"tt0", ",", "sMush"}], "]"}]}], "//", "FullSimplify"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{"Print", "[", "\"\<slightly reorganized impulse kernel:\>\"", 
  "]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"impulseKernel", "[", 
    RowBox[{"3", ",", "p1", ",", "soft", ",", "perp"}], "]"}], "=", 
   RowBox[{"ttb", " ", "+", " ", "ttm"}]}], "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"the", " ", "factor", " ", 
     FractionBox[
      RowBox[{"-", "1"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"16", 
         SuperscriptBox["\[Pi]", "2"]}], ")"}], "2"]], " ", "comes", " ", 
     "from", " ", "converting", " ", 
     RowBox[{"Mao", "'"}], "s", " ", "2"}], "-", 
    RowBox[{"loop", " ", "integral", " ", "measure", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox["1", 
        RowBox[{"I", " ", 
         SuperscriptBox["\[Pi]", "2"]}]], ")"}], "2"], "  ", "to", " ", "the",
      " ", "standard", " ", "Feynman", " ", "measure", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "\[Pi]"}], ")"}], "4"]], ")"}], "2"]}]}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"norm", "=", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"I", " ", 
        SuperscriptBox["\[Pi]", "2"]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "\[Pi]"}], ")"}], "4"]], ")"}], "2"]}], ";"}], 
  "\n"}], "\n", 
 RowBox[{
  RowBox[{"SeriesCoefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"FT", "[", 
      RowBox[{
       FractionBox[
        SuperscriptBox["q2", 
         RowBox[{
          RowBox[{"-", "2"}], "eps"}]], "eps"], ",", 
       RowBox[{"2", "-", 
        RowBox[{"2", "eps"}]}]}], "]"}], "//", "Simplify"}], ",", 
    RowBox[{"{", 
     RowBox[{"eps", ",", "0", ",", "0"}], "}"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fourierTrans", "=", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"4", " ", 
        RowBox[{"m", "[", "1", "]"}], 
        RowBox[{"m", "[", "2", "]"}], 
        SqrtBox[
         RowBox[{
          SuperscriptBox["\[Sigma]", "2"], "-", "1"}]]}]], 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"%", "/.", 
         RowBox[{"msqb", "\[Rule]", " ", 
          RowBox[{"msqb", "[", "b", "]"}]}]}], ",", "b"}], "]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["msqb", "\[Prime]",
          MultilineFunction->None], "[", "b", "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"-", " ", "2"}], " ", 
         RowBox[{"b", "[", 
          RowBox[{"\[Mu]", "[", "1", "]"}], "]"}]}]}], ",", " ", 
       RowBox[{
        RowBox[{"msqb", "[", "b", "]"}], "\[Rule]", " ", "msqb"}]}], 
      "}"}]}]}], ";"}], "\n"}], "\n", 
 RowBox[{"Print", "[", 
  "\"\<transverse impulse after Fourier transforming:\>\"", "]"}], "\n", 
 RowBox[{
  RowBox[{"impulse", "[", 
   RowBox[{"3", ",", "p1", ",", "soft", ",", "perp"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"norm", " ", "fourierTrans", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"impulseKernel", "[", 
         RowBox[{"3", ",", "p1", ",", "soft", ",", "perp"}], "]"}], "//.", 
        "xtosigma"}], "//", "simp"}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"b", "[", "_", "]"}], ",", "_ArcSinh", ",", "sMush", ",", 
      RowBox[{"q", "[", "_", "]"}], ",", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Sigma]", "2"]}], ")"}], "a_Rational"]}], "}"}], 
    ",", "FullSimplify"}], "]"}]}]}], "Code",
 CellChangeTimes->{{3.8400452272489557`*^9, 3.84004524188416*^9}, {
   3.840045406992949*^9, 3.840045455097707*^9}, {3.840045742511931*^9, 
   3.840045756366604*^9}, {3.841267763739493*^9, 3.8412677942361927`*^9}, {
   3.8412678645685463`*^9, 3.8412678810288067`*^9}, {3.841320878753001*^9, 
   3.841320879090333*^9}, {3.84132403625949*^9, 3.8413240642324944`*^9}, 
   3.84132505188933*^9, {3.841325155205331*^9, 3.841325158790554*^9}, 
   3.841325340108807*^9, {3.841329065694737*^9, 3.841329191378284*^9}, {
   3.841329225984659*^9, 3.841329232628893*^9}, {3.841329290833441*^9, 
   3.841329320706565*^9}, {3.841329383394761*^9, 3.841329385403037*^9}, {
   3.841516398551173*^9, 3.841516406621978*^9}, {3.845150724007534*^9, 
   3.845150733301197*^9}, {3.845210163558585*^9, 3.8452103256207848`*^9}, {
   3.8452106861411858`*^9, 3.8452106929300327`*^9}, {3.8452107879000874`*^9, 
   3.845210804467078*^9}, {3.845210873630578*^9, 3.8452108750182047`*^9}, 
   3.845410399744418*^9, {3.8480606734664583`*^9, 3.848060675031312*^9}},
 CellLabel->
  "In[290]:=",ExpressionUUID->"ebd2bba1-f63e-44f7-9af0-46a16ed07605"],

Cell[BoxData["\<\"slightly reorganized impulse kernel:\"\>"], "Print",
 CellChangeTimes->{
  3.841329191822709*^9, 3.841329228663933*^9, {3.8413292691761417`*^9, 
   3.8413293211932173`*^9}, 3.841329387093485*^9, 3.841516411125597*^9, 
   3.845148728979835*^9, {3.845150566086336*^9, 3.845150583650866*^9}, 
   3.845150743278062*^9, 3.8452103303943567`*^9, 3.845210694793302*^9, 
   3.8452108059778233`*^9, 3.845210875742735*^9, 3.8452173613760643`*^9, 
   3.845218536719388*^9, 3.8454104025284*^9, 3.845420449482457*^9, 
   3.84720985535154*^9, 3.84806070695684*^9, 3.848253222433654*^9, 
   3.848253377355111*^9, 3.848338967703376*^9, 3.848712866014655*^9, 
   3.848832480921777*^9, 3.8491930230321627`*^9},
 CellLabel->
  "During evaluation of \
In[290]:=",ExpressionUUID->"9f698746-4aaa-40f0-8998-3a241615d039"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"2048", " ", 
     SuperscriptBox["\[Pi]", "5"], " ", 
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["\[Alpha]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"x", "+", 
          SuperscriptBox["x", "3"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", "1", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox["x", "2"]}], "+", 
          SuperscriptBox["x", "4"], "+", 
          SuperscriptBox["x", "6"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["x", "2"]}], ")"}], "2"], " ", 
           RowBox[{"Log", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"m", "[", "1", "]"}], " ", 
        RowBox[{"m", "[", "2", "]"}]}], "+", 
       RowBox[{"2", " ", "x", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["x", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", "2", "]"}], "2"]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"q", "[", "1", "]"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"q", "[", "2", "]"}], "3"]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["x", "2"]}], ")"}], "4"], " ", 
     RowBox[{"m", "[", "1", "]"}], " ", 
     RowBox[{"m", "[", "2", "]"}]}]]}], "+", 
  FractionBox[
   RowBox[{"512", " ", 
    SuperscriptBox["\[Pi]", "5"], " ", "sMush", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["x", "2"]}], ")"}], "2"], " ", 
    SuperscriptBox["\[Alpha]", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"m", "[", "2", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"q", "[", "1", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"q", "[", "2", "]"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"m", "[", "1", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"q", "[", "1", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"q", "[", "2", "]"}], "4"]}]}], ")"}]}], 
   RowBox[{"3", " ", "x", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["x", "2"]}], ")"}], " ", 
    RowBox[{"m", "[", "1", "]"}], " ", 
    RowBox[{"m", "[", "2", "]"}]}]]}]], "Output",
 CellChangeTimes->{
  3.8400452534582767`*^9, 3.84004539831839*^9, {3.840045429976671*^9, 
   3.840045455642425*^9}, 3.840045764492684*^9, {3.841267769416616*^9, 
   3.841267795224699*^9}, 3.841267883904777*^9, 3.8412679202352247`*^9, 
   3.841320720074079*^9, 3.841320811247189*^9, 3.841320883979632*^9, 
   3.841324069885758*^9, 3.841325170940565*^9, 3.8413253432399893`*^9, 
   3.8413291085376863`*^9, 3.841329191828862*^9, 3.841329228672944*^9, {
   3.841329269181176*^9, 3.8413293212015657`*^9}, 3.84132938710259*^9, 
   3.8415164111304293`*^9, 3.8451487289832067`*^9, {3.84515056609*^9, 
   3.845150583659965*^9}, 3.845150743283997*^9, 3.845210330397471*^9, 
   3.845210694798273*^9, 3.845210805980743*^9, 3.8452108757457743`*^9, 
   3.8452173613794403`*^9, 3.845218536724691*^9, 3.8454104025331507`*^9, 
   3.845420449486905*^9, 3.847209855352682*^9, 3.8480607069593773`*^9, 
   3.848253222435149*^9, 3.848253377356641*^9, 3.848338967704814*^9, 
   3.848712866016508*^9, 3.848832480923587*^9, 3.849193023037899*^9},
 CellLabel->
  "Out[295]=",ExpressionUUID->"f10fac68-b4e5-4e26-84f7-4c6c93912eb4"],

Cell[BoxData["\<\"transverse impulse after Fourier transforming:\"\>"], \
"Print",
 CellChangeTimes->{
  3.841329191822709*^9, 3.841329228663933*^9, {3.8413292691761417`*^9, 
   3.8413293211932173`*^9}, 3.841329387093485*^9, 3.841516411125597*^9, 
   3.845148728979835*^9, {3.845150566086336*^9, 3.845150583650866*^9}, 
   3.845150743278062*^9, 3.8452103303943567`*^9, 3.845210694793302*^9, 
   3.8452108059778233`*^9, 3.845210875742735*^9, 3.8452173613760643`*^9, 
   3.845218536719388*^9, 3.8454104025284*^9, 3.845420449482457*^9, 
   3.84720985535154*^9, 3.84806070695684*^9, 3.848253222433654*^9, 
   3.848253377355111*^9, 3.848338967703376*^9, 3.848712866014655*^9, 
   3.848832480921777*^9, 3.8491930230412273`*^9},
 CellLabel->
  "During evaluation of \
In[290]:=",ExpressionUUID->"ec95407a-2436-4e52-9db7-968587be97a1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"b", "[", 
   RowBox[{"\[Mu]", "[", "1", "]"}], "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    FractionBox[
     RowBox[{"8", " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      SuperscriptBox["\[Sigma]", "2"], " ", 
      RowBox[{"ArcSinh", "[", 
       FractionBox[
        SqrtBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Sigma]"}]], 
        SqrtBox["2"]], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"q", "[", "1", "]"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"q", "[", "2", "]"}], "3"]}], 
     RowBox[{
      SuperscriptBox["msqb", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Sigma]", "2"]}], ")"}], 
       RowBox[{"5", "/", "2"}]], " ", 
      RowBox[{"m", "[", "1", "]"}], " ", 
      RowBox[{"m", "[", "2", "]"}]}]], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", 
          SuperscriptBox["\[Alpha]", "3"], " ", 
          SuperscriptBox["\[Sigma]", "3"]}], 
         RowBox[{
          SuperscriptBox["msqb", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Sigma]", "2"]}], ")"}], "2"], " ", 
          RowBox[{"m", "[", "1", "]"}], " ", 
          RowBox[{"m", "[", "2", "]"}]}]]}], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Alpha]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Sigma]", " ", 
            SuperscriptBox[
             RowBox[{"m", "[", "1", "]"}], "2"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SuperscriptBox["\[Sigma]", "2"], "+", 
              SuperscriptBox["\[Sigma]", "4"]}], ")"}], " ", 
            RowBox[{"m", "[", "1", "]"}], " ", 
            RowBox[{"m", "[", "2", "]"}]}], "+", 
           RowBox[{"\[Sigma]", " ", 
            SuperscriptBox[
             RowBox[{"m", "[", "2", "]"}], "2"]}]}], ")"}]}], 
        RowBox[{
         SuperscriptBox["msqb", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Sigma]", "2"]}], ")"}], 
          RowBox[{"5", "/", "2"}]], " ", 
         SuperscriptBox[
          RowBox[{"m", "[", "1", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"m", "[", "2", "]"}], "2"]}]]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"q", "[", "1", "]"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"q", "[", "2", "]"}], "3"]}], "+", 
    RowBox[{"sMush", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["\[Alpha]", "3"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"q", "[", "1", "]"}], "4"], " ", 
         SuperscriptBox[
          RowBox[{"q", "[", "2", "]"}], "2"]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["msqb", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Sigma]", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"m", "[", "1", "]"}], "2"]}]], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["\[Alpha]", "3"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"q", "[", "1", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"q", "[", "2", "]"}], "4"]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["msqb", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Sigma]", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"m", "[", "2", "]"}], "2"]}]]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{
  3.8400452534582767`*^9, 3.84004539831839*^9, {3.840045429976671*^9, 
   3.840045455642425*^9}, 3.840045764492684*^9, {3.841267769416616*^9, 
   3.841267795224699*^9}, 3.841267883904777*^9, 3.8412679202352247`*^9, 
   3.841320720074079*^9, 3.841320811247189*^9, 3.841320883979632*^9, 
   3.841324069885758*^9, 3.841325170940565*^9, 3.8413253432399893`*^9, 
   3.8413291085376863`*^9, 3.841329191828862*^9, 3.841329228672944*^9, {
   3.841329269181176*^9, 3.8413293212015657`*^9}, 3.84132938710259*^9, 
   3.8415164111304293`*^9, 3.8451487289832067`*^9, {3.84515056609*^9, 
   3.845150583659965*^9}, 3.845150743283997*^9, 3.845210330397471*^9, 
   3.845210694798273*^9, 3.845210805980743*^9, 3.8452108757457743`*^9, 
   3.8452173613794403`*^9, 3.845218536724691*^9, 3.8454104025331507`*^9, 
   3.845420449486905*^9, 3.847209855352682*^9, 3.8480607069593773`*^9, 
   3.848253222435149*^9, 3.848253377356641*^9, 3.848338967704814*^9, 
   3.848712866016508*^9, 3.848832480923587*^9, 3.8491930230465937`*^9},
 CellLabel->
  "Out[300]=",ExpressionUUID->"61be90ac-745a-4568-897a-20247c0457c2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "the", " ", "radiative", " ", "contribution", " ", "to", " ", "the", " ", 
     "perpendicular", " ", "impulse", " ", "in", " ", "the", " ", "box"}], 
    "-", 
    RowBox[{"xbox", " ", "sector"}]}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"tr1", "=", 
     RowBox[{
      RowBox[{"b", "[", 
       RowBox[{"\[Mu]", "[", "1", "]"}], "]"}], " ", 
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"impulse", "[", 
             RowBox[{"3", ",", "p1", ",", "soft", ",", "perp"}], "]"}], "-", 
            RowBox[{"cons", " ", 
             RowBox[{"impulse", "[", 
              RowBox[{"3", ",", "p1", ",", "cons", ",", "perp"}], "]"}]}]}], 
           ",", 
           RowBox[{"b", "[", 
            RowBox[{"\[Mu]", "[", "1", "]"}], "]"}]}], "]"}], "/.", 
         RowBox[{"sMush", "\[RuleDelayed]", "0"}]}], ",", 
        RowBox[{"{", "_m", "}"}], ",", "FullSimplify"}], "]"}]}]}], ";"}], 
   "\n", "\[IndentingNewLine]", 
   RowBox[{
   "Print", "[", 
    "\"\<only taking the radiative part of the transverse impulse in the \
box-xbox sector:\>\"", "]"}], "\n", 
   RowBox[{
    RowBox[{"impulse", "[", 
     RowBox[{"3", ",", "p1", ",", "rad", ",", "perp", ",", "box"}], "]"}], 
    "=", 
    RowBox[{
     RowBox[{"tr1", "/.", 
      RowBox[{"cons", "\[RuleDelayed]", "1"}]}], "//", "FullSimplify"}]}], 
   "\n", "\n", 
   RowBox[{
   "Print", "[", "\"\<transverse impulse from the mushroom sector\>\"", "]"}],
    "\n", 
   RowBox[{
    RowBox[{"impulse", "[", 
     RowBox[{"3", ",", "p1", ",", "rad", ",", "perp", ",", "mush"}], "]"}], 
    "=", 
    RowBox[{
     RowBox[{"sMush", " ", 
      RowBox[{"b", "[", 
       RowBox[{"\[Mu]", "[", "1", "]"}], "]"}], " ", 
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"impulse", "[", 
         RowBox[{"3", ",", "p1", ",", "soft", ",", "perp"}], "]"}], ",", 
        RowBox[{"sMush", " ", 
         RowBox[{"b", "[", 
          RowBox[{"\[Mu]", "[", "1", "]"}], "]"}]}]}], "]"}]}], "//", 
     "FullSimplify"}]}]}]}]], "Code",
 CellChangeTimes->{{3.840045355726212*^9, 3.840045396076082*^9}, {
   3.8400454685386477`*^9, 3.8400455810395803`*^9}, {3.840045645908206*^9, 
   3.8400456495809937`*^9}, {3.8413208350696993`*^9, 3.841320850080248*^9}, 
   3.8413240597576303`*^9, 3.841324096971436*^9, {3.841325187443055*^9, 
   3.841325323064404*^9}, {3.8413253547282248`*^9, 3.841325362117663*^9}, {
   3.8413294531637278`*^9, 3.84132949610489*^9}, {3.845210348954908*^9, 
   3.845210399898364*^9}, 3.8452108158511257`*^9, 3.845210880725213*^9, {
   3.845210958220912*^9, 3.845210969034333*^9}, 3.845217376010775*^9, {
   3.845218560333942*^9, 3.845218562136752*^9}, {3.845419723279058*^9, 
   3.845419733407213*^9}, 3.848060740406734*^9},
 CellLabel->
  "In[306]:=",ExpressionUUID->"b29b0aa6-b242-4107-af33-c877fe37588c"],

Cell[BoxData["\<\"only taking the radiative part of the transverse impulse in \
the box-xbox sector:\"\>"], "Print",
 CellChangeTimes->{{3.841329478844264*^9, 3.841329498224121*^9}, 
   3.8415164193726377`*^9, 3.845150568536695*^9, 3.845150747637122*^9, {
   3.8452103860532312`*^9, 3.8452104023271713`*^9}, 3.845210698921567*^9, {
   3.845210809534698*^9, 3.84521081836574*^9}, 3.845210881196658*^9, 
   3.8452109697307262`*^9, {3.845217365850423*^9, 3.845217378009014*^9}, {
   3.845218543263968*^9, 3.8452185668761663`*^9}, 3.8454104086851473`*^9, 
   3.845419735057087*^9, 3.847209856927463*^9, 3.848060741914743*^9, 
   3.84825322369849*^9, 3.848253377773674*^9, 3.848338969115118*^9, 
   3.848712867283125*^9, 3.848832482198804*^9, 3.8491930230989723`*^9, 
   3.849193068830021*^9},
 CellLabel->
  "During evaluation of \
In[306]:=",ExpressionUUID->"8193848a-1f91-4add-9c5f-8b4ee580f6e9"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["\[Alpha]", "3"], " ", 
    SuperscriptBox["\[Sigma]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Sigma]", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Sigma]", "2"]}]]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"ArcSinh", "[", 
        FractionBox[
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Sigma]"}]], 
         SqrtBox["2"]], "]"}]}]}], ")"}], " ", 
    RowBox[{"b", "[", 
     RowBox[{"\[Mu]", "[", "1", "]"}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"q", "[", "1", "]"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"q", "[", "2", "]"}], "3"]}], 
   RowBox[{
    SuperscriptBox["msqb", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[Sigma]", "2"]}], ")"}], 
     RowBox[{"5", "/", "2"}]], " ", 
    RowBox[{"m", "[", "1", "]"}], " ", 
    RowBox[{"m", "[", "2", "]"}]}]]}]], "Output",
 CellChangeTimes->{{3.8400453395494757`*^9, 3.840045368522379*^9}, {
   3.84004547030611*^9, 3.8400454927178802`*^9}, {3.8400455291829348`*^9, 
   3.840045581668109*^9}, 3.840045650136923*^9, 3.841267926712689*^9, 
   3.8413207230543327`*^9, 3.841320851390708*^9, {3.8413252333780518`*^9, 
   3.841325299562965*^9}, 3.841325368199341*^9, 3.841329439687355*^9, {
   3.841329478836873*^9, 3.841329498218883*^9}, 3.841516419367198*^9, 
   3.845150568531612*^9, 3.8451507476334257`*^9, {3.845210386050022*^9, 
   3.8452104023237963`*^9}, 3.845210698918708*^9, {3.8452108095319853`*^9, 
   3.845210818362773*^9}, 3.845210881193554*^9, 3.84521096972762*^9, {
   3.845217365847217*^9, 3.845217378005821*^9}, {3.84521854325948*^9, 
   3.845218566872746*^9}, 3.845410408681272*^9, 3.845419735053679*^9, 
   3.8472098569268847`*^9, 3.848060742089871*^9, 3.848253223883586*^9, 
   3.848253377991569*^9, 3.848338969359638*^9, 3.848712867464068*^9, 
   3.8488324823748093`*^9, 3.849193023101409*^9, 3.849193068833933*^9},
 CellLabel->
  "Out[308]=",ExpressionUUID->"c464dd70-552c-49ad-b027-ef01812c9756"],

Cell[BoxData["\<\"transverse impulse from the mushroom sector\"\>"], "Print",
 CellChangeTimes->{{3.841329478844264*^9, 3.841329498224121*^9}, 
   3.8415164193726377`*^9, 3.845150568536695*^9, 3.845150747637122*^9, {
   3.8452103860532312`*^9, 3.8452104023271713`*^9}, 3.845210698921567*^9, {
   3.845210809534698*^9, 3.84521081836574*^9}, 3.845210881196658*^9, 
   3.8452109697307262`*^9, {3.845217365850423*^9, 3.845217378009014*^9}, {
   3.845218543263968*^9, 3.8452185668761663`*^9}, 3.8454104086851473`*^9, 
   3.845419735057087*^9, 3.847209856927463*^9, 3.848060741914743*^9, 
   3.84825322369849*^9, 3.848253377773674*^9, 3.848338969115118*^9, 
   3.848712867283125*^9, 3.848832482198804*^9, 3.8491930230989723`*^9, 
   3.849193068836184*^9},
 CellLabel->
  "During evaluation of \
In[306]:=",ExpressionUUID->"021a4239-42a4-4ef3-a79c-8c78f7b9d2aa"],

Cell[BoxData[
 FractionBox[
  RowBox[{"4", " ", "sMush", " ", 
   SuperscriptBox["\[Alpha]", "3"], " ", 
   SuperscriptBox["\[Sigma]", "2"], " ", 
   RowBox[{"b", "[", 
    RowBox[{"\[Mu]", "[", "1", "]"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"m", "[", "2", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"q", "[", "1", "]"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"q", "[", "2", "]"}], "2"]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"m", "[", "1", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"q", "[", "1", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"q", "[", "2", "]"}], "4"]}]}], ")"}]}], 
  RowBox[{"3", " ", 
   SuperscriptBox["msqb", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["\[Sigma]", "2"]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"m", "[", "1", "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"m", "[", "2", "]"}], "2"]}]]], "Output",
 CellChangeTimes->{{3.8400453395494757`*^9, 3.840045368522379*^9}, {
   3.84004547030611*^9, 3.8400454927178802`*^9}, {3.8400455291829348`*^9, 
   3.840045581668109*^9}, 3.840045650136923*^9, 3.841267926712689*^9, 
   3.8413207230543327`*^9, 3.841320851390708*^9, {3.8413252333780518`*^9, 
   3.841325299562965*^9}, 3.841325368199341*^9, 3.841329439687355*^9, {
   3.841329478836873*^9, 3.841329498218883*^9}, 3.841516419367198*^9, 
   3.845150568531612*^9, 3.8451507476334257`*^9, {3.845210386050022*^9, 
   3.8452104023237963`*^9}, 3.845210698918708*^9, {3.8452108095319853`*^9, 
   3.845210818362773*^9}, 3.845210881193554*^9, 3.84521096972762*^9, {
   3.845217365847217*^9, 3.845217378005821*^9}, {3.84521854325948*^9, 
   3.845218566872746*^9}, 3.845410408681272*^9, 3.845419735053679*^9, 
   3.8472098569268847`*^9, 3.848060742089871*^9, 3.848253223883586*^9, 
   3.848253377991569*^9, 3.848338969359638*^9, 3.848712867464068*^9, 
   3.8488324823748093`*^9, 3.849193023101409*^9, 3.84919306883915*^9},
 CellLabel->
  "Out[310]=",ExpressionUUID->"d8182997-8aae-4f6d-896a-0c4d95aced36"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["soft eikonal & high energy limit of scattering angle", "Subsection",
 CellChangeTimes->{{3.845211294587726*^9, 3.845211296108652*^9}, {
  3.847930423537566*^9, 
  3.84793043708492*^9}},ExpressionUUID->"bcaf31a6-e892-43d1-89bc-\
7884a3801c72"],

Cell[CellGroupData[{

Cell["definition and soft amplitudes", "Subsubsection",
 CellChangeTimes->{{3.8452186338487673`*^9, 
  3.8452186378962097`*^9}},ExpressionUUID->"61fbb6a8-9f3f-4808-9a91-\
dd80ba10ca1f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Conversion", " ", "between", " ", "\"\<soft-expansion variables\>\"", 
     " ", "mSoft"}], ",", " ", "ySoft", ",", " ", 
    RowBox[{"and", " ", "\"\<conventional variables\>\"", " ", "m"}], ",", 
    " ", 
    RowBox[{"y", "=", 
     RowBox[{"\[Sigma]", " ", "."}]}]}], "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"softRep", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"mb", "[", "1", "]"}], "\[Rule]", 
         RowBox[{"Refine", "[", 
          RowBox[{
           RowBox[{"Series", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Sqrt", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"m", "[", "1", "]"}], "^", "2"}], "-", 
                RowBox[{"q2", "/", "4"}]}], "]"}], "/.", 
              RowBox[{"q2", "\[Rule]", 
               RowBox[{"-", "mqs"}]}]}], ",", 
             RowBox[{"{", 
              RowBox[{"mqs", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", 
           RowBox[{"Assumptions", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"m", "[", "1", "]"}], ">", "0"}], "}"}]}]}], "]"}]}], "//",
         "Normal"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"mb", "[", "2", "]"}], "\[Rule]", 
         RowBox[{"Refine", "[", 
          RowBox[{
           RowBox[{"Series", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Sqrt", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"m", "[", "2", "]"}], "^", "2"}], "-", 
                RowBox[{"q2", "/", "4"}]}], "]"}], "/.", 
              RowBox[{"q2", "\[Rule]", 
               RowBox[{"-", "mqs"}]}]}], ",", 
             RowBox[{"{", 
              RowBox[{"mqs", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", 
           RowBox[{"Assumptions", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"m", "[", "2", "]"}], ">", "0"}], "}"}]}]}], "]"}]}], "//",
         "Normal"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"y", "\[Rule]", 
          RowBox[{"Refine", "[", 
           RowBox[{
            RowBox[{"Series", "[", 
             RowBox[{
              RowBox[{
               FractionBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"m", "[", "1", "]"}], 
                   RowBox[{"m", "[", "2", "]"}], " ", "\[Sigma]"}], "+", 
                  RowBox[{"q2", "/", "4"}]}], ")"}], 
                RowBox[{
                 RowBox[{"(", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"m", "[", "1", "]"}], "2"], "-", 
                    FractionBox["q2", "4"]}]], ")"}], 
                 RowBox[{"(", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"m", "[", "2", "]"}], "2"], "-", 
                    FractionBox["q2", "4"]}]], ")"}]}]], "/.", 
               RowBox[{"q2", "\[Rule]", 
                RowBox[{"-", "mqs"}]}]}], ",", 
              RowBox[{"{", 
               RowBox[{"mqs", ",", "0", ",", "3"}], "}"}]}], "]"}], ",", 
            RowBox[{"Assumptions", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], ">", "0"}], ",", 
               RowBox[{
                RowBox[{"m", "[", "2", "]"}], ">", "0"}], ",", 
               RowBox[{"\[Sigma]", ">", "1"}]}], "}"}]}]}], "]"}]}], "//", 
         "FullSimplify"}], "//", "Normal"}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"Refine", "[", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"y", "\[Equal]", 
          FractionBox[
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"]}], 
           RowBox[{"2", "x"}]]}], ",", "x"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"y", ">", "1"}], ",", 
          RowBox[{"0", "<", "x", "<", "1"}]}], "}"}]}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"xtoSigma", "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x", "->", 
        RowBox[{"Refine", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Series", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"%", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "2"}], "]"}], "]"}], "/.", "softRep"}], ",", 
             RowBox[{"{", 
              RowBox[{"mqs", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
           "FullSimplify"}], ",", 
          RowBox[{"Assumptions", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"mqs", ">", "0"}], ",", 
             RowBox[{"1", "<", "\[Sigma]", "<", "\[Infinity]"}]}], "}"}]}]}], 
         "]"}]}], "}"}], "//", "Normal"}]}], ";"}], "\n", "\n", 
   RowBox[{"(*", 
    RowBox[{
    "rationalizing", " ", "the", " ", "\[Sigma]", " ", "square", " ", 
     "roots"}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"sigmatoz", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Sigma]", "2"]}], ")"}], "r_Rational"], 
        "\[RuleDelayed]", 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox[
           RowBox[{"1", "-", 
            SuperscriptBox["z", "2"]}], 
           RowBox[{"2", "z"}]], ")"}], 
         RowBox[{"2", " ", "r"}]]}], ",", 
       RowBox[{"\[Sigma]", "\[RuleDelayed]", 
        FractionBox[
         RowBox[{"1", "+", 
          SuperscriptBox["z", "2"]}], 
         RowBox[{"2", "z"}]]}], ",", 
       RowBox[{
        RowBox[{"ArcSinh", "[", 
         FractionBox[
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Sigma]"}]], 
          SqrtBox["2"]], "]"}], "\[RuleDelayed]", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], 
         RowBox[{"Log", "[", "z", "]"}]}]}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"ztosigma", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["z", "2"]}], ")"}], "a_"], "\[RuleDelayed]", 
        RowBox[{
         SuperscriptBox["z", "a"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["\[Sigma]", "2"], "-", "1"}]]}], ")"}], "a"]}]}],
        ",", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["z", "2"]}], ")"}], "a_."], "\[RuleDelayed]", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"z", " ", "2", " ", "\[Sigma]"}], ")"}], "a"]}], ",", 
       RowBox[{
        RowBox[{"Log", "[", "z", "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"ArcSinh", "[", 
          FractionBox[
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Sigma]"}]], 
           SqrtBox["2"]], "]"}]}]}], ",", 
       RowBox[{
        SuperscriptBox["z", 
         RowBox[{"-", "a_."}]], "\[RuleDelayed]", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[Sigma]", "+", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Sigma]", "2"]}]]}], ")"}], "a"]}], ",", 
       RowBox[{"z", "\[Rule]", 
        RowBox[{"\[Sigma]", "-", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Sigma]", "2"]}]]}]}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Sigma]", "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Sigma]", "2"]}]]}], ")"}], 
          RowBox[{"-", "a_."}]], "/;", 
         RowBox[{"a", ">", "0"}]}], "\[RuleDelayed]", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[Sigma]", "+", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Sigma]", "2"]}]]}], ")"}], "a"]}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Sigma]", "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Sigma]", "2"]}]]}], ")"}], "a_."], "/;", 
         RowBox[{"a", "<", "0"}]}], "\[RuleDelayed]", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[Sigma]", "+", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Sigma]", "2"]}]]}], ")"}], 
         RowBox[{"-", "a"}]]}]}], "}"}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{"xtoz", "=", 
     RowBox[{
      RowBox[{"xtoSigma", "/.", "sigmatoz"}], "//", "FullSimplify"}]}], ";"}],
    "\n", "\n", 
   RowBox[{
    RowBox[{"softRepz", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"softRep", "/.", "sigmatoz"}], "/.", 
        RowBox[{
         RowBox[{"Rule", "[", 
          RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
         RowBox[{"Rule", "[", 
          RowBox[{"a", ",", 
           RowBox[{"Series", "[", 
            RowBox[{"b", ",", 
             RowBox[{"{", 
              RowBox[{"mqs", ",", "0", ",", "1"}], "}"}]}], "]"}]}], 
          "]"}]}]}], "//", "FullSimplify"}], "//", "Normal"}]}], ";"}], "\n", 
   "\n", 
   RowBox[{"(*", 
    RowBox[{
    "relation", " ", "between", " ", "the", " ", "eikonal", " ", "impact", 
     " ", "parameter", " ", "b", " ", "and", " ", 
     RowBox[{"the", " ", "'"}], 
     RowBox[{"asymptotic", "'"}], " ", "impact", " ", "parameter", " ", 
     "bJ"}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"btobJ", "=", 
     RowBox[{"{", 
      RowBox[{"b", "\[RuleDelayed]", 
       FractionBox["bJ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"g", " ", 
            RowBox[{"\[Chi]", "[", "0", "]"}]}], "  ", "+", " ", 
           RowBox[{
            SuperscriptBox["g", "2"], 
            RowBox[{"\[Chi]", "[", "1", "]"}]}], " ", "+", " ", 
           RowBox[{
            SuperscriptBox["g", "3"], 
            RowBox[{"\[Chi]", "[", "2", "]"}]}]}], "2"], "]"}]]}], "}"}]}], 
    ";"}]}]}]], "Code",
 CellChangeTimes->{
  3.845211344988493*^9, {3.845211398376259*^9, 3.8452114510946093`*^9}, {
   3.8452141891505613`*^9, 3.845214189516251*^9}, 3.8452177704805317`*^9, 
   3.845217944959652*^9, {3.84522015931534*^9, 3.845220161713079*^9}, {
   3.8454108881493807`*^9, 3.845410892476677*^9}, {3.845411564189158*^9, 
   3.845411566895583*^9}},
 CellLabel->
  "In[311]:=",ExpressionUUID->"62c04684-c583-46a0-abe6-53c3dc77b212"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "these", " ", "charge", " ", "conventions", " ", "are", " ", "such", " ", 
     "that", " ", "the", " ", "charge", " ", "is", " ", "normalized", "  ", 
     "4", "\[Pi]", " ", "\[Alpha]"}], " ", "=", " ", 
    SuperscriptBox["e", "2"]}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"amp", "[", 
      RowBox[{"0", ",", "soft"}], "]"}], "=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"4", "\[Pi]", " ", "\[Alpha]"}], ")"}]}], 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["z", "2"]}], ")"}], " ", 
        RowBox[{"m", "[", "1", "]"}], " ", 
        RowBox[{"m", "[", "2", "]"}], " ", 
        RowBox[{"q", "[", "1", "]"}], " ", 
        RowBox[{"q", "[", "2", "]"}]}], 
       RowBox[{"mqs", " ", "z"}]]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"amp", "[", 
      RowBox[{"1", ",", "soft"}], "]"}], "=", 
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "eps"}], " ", "EulerGamma"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"4", " ", "\[Pi]"}], ")"}], 
       RowBox[{
        RowBox[{"-", "2"}], "+", "eps"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"4", "\[Pi]", " ", "\[Alpha]"}], ")"}], "2"], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"4", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"eps", " ", "EulerGamma"}]], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["z", "2"]}], ")"}], "2"], "  ", 
          RowBox[{"Csc", "[", 
           RowBox[{"eps", " ", "\[Pi]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"-", "eps"}], "]"}], " ", 
          RowBox[{"m", "[", "1", "]"}], " ", 
          RowBox[{"m", "[", "2", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"q", "[", "1", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"q", "[", "2", "]"}], "2"]}], 
         RowBox[{"mqs", " ", "z", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["z", "2"]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{"-", "2"}], " ", "eps"}], "]"}]}]], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["z", "2"]}], ")"}], "3"], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["3", "2"], "-", "eps"}], "]"}], " ", 
           RowBox[{"m", "[", "1", "]"}], " ", 
           RowBox[{"m", "[", "2", "]"}]}]], 
         SuperscriptBox["2", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "eps"}]}]], " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"eps", " ", "EulerGamma"}]], " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"3", "/", "2"}]], "  ", 
         RowBox[{"Csc", "[", 
          RowBox[{"eps", " ", "\[Pi]"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "eps"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["z", "2"]}], ")"}], " ", 
            RowBox[{"m", "[", "2", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["z", "2"]}], "-", 
                 SuperscriptBox["z", "4"], "+", 
                 RowBox[{"2", " ", "eps", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["z", "2"]}], ")"}], "2"]}]}], ")"}], " ", 
               RowBox[{"Log", "[", "z", "]"}], " ", 
               RowBox[{"m", "[", "1", "]"}]}], "+", 
              RowBox[{"eps", " ", "\[Pi]", " ", "z", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["z", "2"]}], ")"}], " ", 
               RowBox[{"m", "[", "2", "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"m", "[", "1", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "eps", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", " ", "eps"}]}], ")"}], " ", "\[Pi]", " ", "z", 
               " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
               RowBox[{"m", "[", "1", "]"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["eps", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Pi]", 
                    "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Pi]"}], 
                    ")"}], " ", 
                    SuperscriptBox["z", "2"]}]}], ")"}]}], "-", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["z", "2"]}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["z", "4"]}], "+", 
                    SuperscriptBox["z", "6"]}], ")"}]}], "+", 
                 RowBox[{"2", " ", "eps", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["z", "2"]}], ")"}], "3"]}], "-", 
                    RowBox[{"\[Pi]", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["z", "2"]}], ")"}], "3"]}]}], ")"}]}]}], 
                ")"}], " ", 
               RowBox[{"m", "[", "2", "]"}]}]}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"q", "[", "1", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"q", "[", "2", "]"}], "2"]}], "+", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          SuperscriptBox["4", 
           RowBox[{"1", "+", "eps"}]], " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"eps", " ", "EulerGamma"}]], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["z", "2"]}], ")"}], "2"]}], "+", 
            RowBox[{"4", " ", "eps", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["z", "2"]}], ")"}], "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"m", "[", "1", "]"}], "+", 
            RowBox[{"m", "[", "2", "]"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"q", "[", "1", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"q", "[", "2", "]"}], "2"], " ", 
          RowBox[{"Sec", "[", 
           RowBox[{"eps", " ", "\[Pi]"}], "]"}]}], 
         RowBox[{
          SqrtBox["mqs"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "-", "eps"}], "]"}]}]]}], ")"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"amp", "[", 
      RowBox[{"2", ",", "soft"}], "]"}], "=", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "2"}], " ", "eps", " ", "EulerGamma"}]]}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"4", " ", "\[Pi]"}], ")"}], 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        RowBox[{"2", " ", "eps"}]}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"4", "\[Pi]", " ", "\[Alpha]"}], ")"}], "3"], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"256", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z", "+", 
             SuperscriptBox["z", "3"]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"q", "[", "1", "]"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"q", "[", "2", "]"}], "3"]}], 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["z", "2"]}], ")"}], "4"]}]], "-", 
        FractionBox[
         RowBox[{"64", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "eps", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["z", "2"]}], ")"}], "2"]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["z", "2"]}], ")"}], "2"]}], ")"}], "  ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "z", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"q", "[", "1", "]"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"q", "[", "2", "]"}], "3"]}], 
         RowBox[{"eps", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["z", "2"]}], ")"}], "4"]}]], "+", 
        FractionBox[
         RowBox[{"32", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["z", "2"]}], ")"}], "3"], "  ", 
          SuperscriptBox[
           RowBox[{"Log", "[", 
            RowBox[{"1", "+", "z"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"q", "[", "1", "]"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"q", "[", "2", "]"}], "3"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["z", "2"]}], ")"}], "3"]], "-", 
        FractionBox[
         RowBox[{"128", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z", "+", 
             SuperscriptBox["z", "3"]}], ")"}], "2"], "  ", 
          SuperscriptBox[
           RowBox[{"Log", "[", 
            RowBox[{"1", "+", "z"}], "]"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"q", "[", "1", "]"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"q", "[", "2", "]"}], "3"]}], 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["z", "2"]}], ")"}], "4"]}]], "+", 
        FractionBox[
         RowBox[{"8", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", 
            RowBox[{
             SuperscriptBox["eps", "2"], " ", 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["z", "2"]}], ")"}], "3"], "  ", 
          RowBox[{"m", "[", "1", "]"}], " ", 
          RowBox[{"m", "[", "2", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"q", "[", "1", "]"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"q", "[", "2", "]"}], "3"]}], 
         RowBox[{"3", " ", 
          SuperscriptBox["eps", "2"], " ", "mqs", " ", "z", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["z", "2"]}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{"128", " ", "\[Pi]", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["z", "2"]}], ")"}], "2"]}], "+", 
            RowBox[{"eps", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["z", "2"]}], ")"}], "2"]}], "+", 
               RowBox[{"\[Pi]", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["z", "2"]}], ")"}], "2"]}]}], ")"}]}]}], 
           ")"}], "  ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            RowBox[{"-", "z"}]}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"q", "[", "1", "]"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"q", "[", "2", "]"}], "3"]}], 
         RowBox[{"eps", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["z", "2"]}], ")"}], "4"]}]], "+", 
        FractionBox[
         RowBox[{"128", " ", "\[Pi]", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["z", "2"]}], ")"}], "2"]}], "+", 
            RowBox[{"eps", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["z", "2"]}], ")"}], "2"]}], "+", 
               RowBox[{"\[Pi]", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["z", "2"]}], ")"}], "2"]}]}], ")"}]}]}], 
           ")"}], "  ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", "z"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"q", "[", "1", "]"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"q", "[", "2", "]"}], "3"]}], 
         RowBox[{"eps", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["z", "2"]}], ")"}], "4"]}]], "-", 
        FractionBox[
         RowBox[{"256", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z", "+", 
             SuperscriptBox["z", "3"]}], ")"}], "2"], "  ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"3", ",", 
            FractionBox[
             RowBox[{"1", "-", "z"}], "2"]}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"q", "[", "1", "]"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"q", "[", "2", "]"}], "3"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["z", "2"]}], ")"}], "4"]], "+", 
        FractionBox[
         RowBox[{"512", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z", "+", 
             SuperscriptBox["z", "3"]}], ")"}], "2"], "  ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"3", ",", 
            RowBox[{"1", "-", "z"}]}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"q", "[", "1", "]"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"q", "[", "2", "]"}], "3"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["z", "2"]}], ")"}], "4"]], "+", 
        FractionBox[
         RowBox[{"256", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z", "+", 
             SuperscriptBox["z", "3"]}], ")"}], "2"], "  ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"3", ",", 
            RowBox[{"-", "z"}]}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"q", "[", "1", "]"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"q", "[", "2", "]"}], "3"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["z", "2"]}], ")"}], "4"]], "+", 
        FractionBox[
         RowBox[{"256", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z", "+", 
             SuperscriptBox["z", "3"]}], ")"}], "2"], "  ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"3", ",", "z"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"q", "[", "1", "]"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"q", "[", "2", "]"}], "3"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["z", "2"]}], ")"}], "4"]], "+", 
        FractionBox[
         RowBox[{"512", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z", "+", 
             SuperscriptBox["z", "3"]}], ")"}], "2"], "  ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"3", ",", 
            FractionBox["1", 
             RowBox[{"1", "+", "z"}]]}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"q", "[", "1", "]"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"q", "[", "2", "]"}], "3"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["z", "2"]}], ")"}], "4"]], "-", 
        FractionBox[
         RowBox[{"256", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z", "+", 
             SuperscriptBox["z", "3"]}], ")"}], "2"], "  ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"3", ",", 
            FractionBox[
             RowBox[{"1", "-", "z"}], 
             RowBox[{"1", "+", "z"}]]}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"q", "[", "1", "]"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"q", "[", "2", "]"}], "3"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["z", "2"]}], ")"}], "4"]], "-", 
        FractionBox[
         RowBox[{"256", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z", "+", 
             SuperscriptBox["z", "3"]}], ")"}], "2"], "  ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"3", ",", 
            FractionBox[
             RowBox[{"1", "+", "z"}], "2"]}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"q", "[", "1", "]"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"q", "[", "2", "]"}], "3"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["z", "2"]}], ")"}], "4"]], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "z"}], "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"32", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["z", "2"]}], ")"}], "3"], "  ", 
             SuperscriptBox[
              RowBox[{"q", "[", "1", "]"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{"q", "[", "2", "]"}], "3"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["z", "2"]}], ")"}], "3"]], "+", 
           FractionBox[
            RowBox[{"128", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"z", "+", 
                SuperscriptBox["z", "3"]}], ")"}], "2"], "  ", 
             RowBox[{"Log", "[", "z", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"q", "[", "1", "]"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{"q", "[", "2", "]"}], "3"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["z", "2"]}], ")"}], "4"]]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"128", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"z", "+", 
                 SuperscriptBox["z", "3"]}], ")"}], "2"], "  ", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "-", "z"}], "]"}], " ", 
              SuperscriptBox[
               RowBox[{"q", "[", "1", "]"}], "3"], " ", 
              SuperscriptBox[
               RowBox[{"q", "[", "2", "]"}], "3"]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["z", "2"]}], ")"}], "4"]]}], "-", 
           FractionBox[
            RowBox[{"128", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"z", "+", 
                SuperscriptBox["z", "3"]}], ")"}], "2"], "  ", 
             RowBox[{"Log", "[", 
              RowBox[{"1", "+", "z"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"q", "[", "1", "]"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{"q", "[", "2", "]"}], "3"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["z", "2"]}], ")"}], "4"]]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"Log", "[", "2", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"128", " ", "\[ImaginaryI]", " ", 
              SuperscriptBox["\[Pi]", "3"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"z", "+", 
                 SuperscriptBox["z", "3"]}], ")"}], "2"], "  ", 
              SuperscriptBox[
               RowBox[{"q", "[", "1", "]"}], "3"], " ", 
              SuperscriptBox[
               RowBox[{"q", "[", "2", "]"}], "3"]}], 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["z", "2"]}], ")"}], "4"]}]]}], "+", 
           FractionBox[
            RowBox[{"256", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"z", "+", 
                SuperscriptBox["z", "3"]}], ")"}], "2"], "  ", 
             RowBox[{"Log", "[", 
              RowBox[{"1", "-", "z"}], "]"}], " ", 
             RowBox[{"Log", "[", 
              RowBox[{"1", "+", "z"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"q", "[", "1", "]"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{"q", "[", "2", "]"}], "3"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["z", "2"]}], ")"}], "4"]]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"16", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["\[Pi]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["z", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["z", "2"]}], ")"}], "2"]}], "+", 
               RowBox[{"4", " ", "eps", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["z", "2"]}], ")"}], "2"]}]}], ")"}], "  ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], "+", 
               RowBox[{"m", "[", "2", "]"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"q", "[", "1", "]"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{"q", "[", "2", "]"}], "3"]}], 
            RowBox[{"eps", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["z", "2"]}], ")"}], "3"]}]]}], "+", 
          FractionBox[
           RowBox[{"64", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["\[Pi]", "3"], " ", 
            SuperscriptBox["z", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["z", "2"]}], ")"}], "  ", 
            RowBox[{"Log", "[", "2", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"m", "[", "1", "]"}], "+", 
              RowBox[{"m", "[", "2", "]"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"q", "[", "1", "]"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"q", "[", "2", "]"}], "3"]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["z", "2"]}], ")"}], "3"]], "-", 
          FractionBox[
           RowBox[{"16", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["\[Pi]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["z", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["z", "4"]}], ")"}], "  ", 
            RowBox[{"Log", "[", "4", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"m", "[", "1", "]"}], "+", 
              RowBox[{"m", "[", "2", "]"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"q", "[", "1", "]"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"q", "[", "2", "]"}], "3"]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["z", "2"]}], ")"}], "3"]]}], 
         SqrtBox["mqs"]], "+", 
        RowBox[{
         RowBox[{"Log", "[", "z", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "6"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"10", " ", 
                    SuperscriptBox["z", "2"]}], "+", 
                   SuperscriptBox["z", "4"]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["eps", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"48", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                    SuperscriptBox["z", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["z", "2"]}], ")"}], "2"]}], "-", 
                   RowBox[{"96", " ", 
                    SuperscriptBox["z", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    SuperscriptBox["z", "4"]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"18", " ", 
                    SuperscriptBox["z", "2"]}], "+", 
                    SuperscriptBox["z", "4"]}], ")"}]}]}], ")"}]}], "+", 
                RowBox[{"24", " ", "eps", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{
                    SuperscriptBox["z", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    SuperscriptBox["z", "2"], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["z", "4"]}], "+", 
                    RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["z", "2"]}], ")"}], "2"]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}], "  ", 
              SuperscriptBox[
               RowBox[{"q", "[", "1", "]"}], "3"], " ", 
              SuperscriptBox[
               RowBox[{"q", "[", "2", "]"}], "3"]}], 
             RowBox[{"3", " ", 
              SuperscriptBox["eps", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["z", "2"]}], ")"}], "4"]}]]}], "-", 
           FractionBox[
            RowBox[{"64", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["z", "2"]}], ")"}], "3"], "  ", 
             RowBox[{"Log", "[", 
              RowBox[{"1", "+", "z"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"q", "[", "1", "]"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{"q", "[", "2", "]"}], "3"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["z", "2"]}], ")"}], "3"]], "+", 
           FractionBox[
            RowBox[{"128", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"z", "+", 
                SuperscriptBox["z", "3"]}], ")"}], "2"], "  ", 
             SuperscriptBox[
              RowBox[{"Log", "[", 
               RowBox[{"1", "+", "z"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"q", "[", "1", "]"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{"q", "[", "2", "]"}], "3"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["z", "2"]}], ")"}], "4"]], "-", 
           FractionBox[
            RowBox[{"256", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"z", "+", 
                SuperscriptBox["z", "3"]}], ")"}], "2"], "  ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"2", ",", 
               RowBox[{"-", "z"}]}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"q", "[", "1", "]"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{"q", "[", "2", "]"}], "3"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["z", "2"]}], ")"}], "4"]], "-", 
           FractionBox[
            RowBox[{"256", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"z", "+", 
                SuperscriptBox["z", "3"]}], ")"}], "2"], "  ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"2", ",", "z"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"q", "[", "1", "]"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{"q", "[", "2", "]"}], "3"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["z", "2"]}], ")"}], "4"]]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "z"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"32", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["z", "2"]}], ")"}]}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["z", "2"]}], ")"}], "3"]}], "+", 
               RowBox[{"eps", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["z", "8"]}], "-", 
                  RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["z", "2"]}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["z", "2"]}], ")"}], "3"]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"z", "+", 
                    SuperscriptBox["z", "3"]}], ")"}], "2"]}]}], ")"}]}]}], 
              ")"}], "  ", 
             SuperscriptBox[
              RowBox[{"q", "[", "1", "]"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{"q", "[", "2", "]"}], "3"]}], 
            RowBox[{"eps", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["z", "2"]}], ")"}], "4"]}]], "+", 
           FractionBox[
            RowBox[{"256", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"z", "+", 
                SuperscriptBox["z", "3"]}], ")"}], "2"], "  ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"2", ",", 
               RowBox[{"-", "z"}]}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"q", "[", "1", "]"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{"q", "[", "2", "]"}], "3"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["z", "2"]}], ")"}], "4"]], "+", 
           FractionBox[
            RowBox[{"256", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"z", "+", 
                SuperscriptBox["z", "3"]}], ")"}], "2"], "  ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"2", ",", "z"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"q", "[", "1", "]"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{"q", "[", "2", "]"}], "3"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["z", "2"]}], ")"}], "4"]]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "z"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"32", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["z", "2"]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["z", "2"]}], ")"}], "3"]}], "+", 
                RowBox[{"eps", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["z", "2"]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["z", "2"]}], ")"}], "3"]}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"z", "+", 
                    SuperscriptBox["z", "3"]}], ")"}], "2"]}], "+", 
                   RowBox[{"12", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["z", "8"]}], ")"}]}]}], ")"}]}]}], ")"}], "  ", 
              SuperscriptBox[
               RowBox[{"q", "[", "1", "]"}], "3"], " ", 
              SuperscriptBox[
               RowBox[{"q", "[", "2", "]"}], "3"]}], 
             RowBox[{"3", " ", "eps", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["z", "2"]}], ")"}], "4"]}]]}], "+", 
           FractionBox[
            RowBox[{"64", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["z", "2"]}], ")"}], "3"], "  ", 
             RowBox[{"Log", "[", 
              RowBox[{"1", "+", "z"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"q", "[", "1", "]"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{"q", "[", "2", "]"}], "3"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["z", "2"]}], ")"}], "3"]], "-", 
           FractionBox[
            RowBox[{"128", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"z", "+", 
                SuperscriptBox["z", "3"]}], ")"}], "2"], "  ", 
             SuperscriptBox[
              RowBox[{"Log", "[", 
               RowBox[{"1", "+", "z"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"q", "[", "1", "]"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{"q", "[", "2", "]"}], "3"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["z", "2"]}], ")"}], "4"]], "+", 
           FractionBox[
            RowBox[{"256", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"z", "+", 
                SuperscriptBox["z", "3"]}], ")"}], "2"], "  ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"2", ",", 
               RowBox[{"-", "z"}]}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"q", "[", "1", "]"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{"q", "[", "2", "]"}], "3"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["z", "2"]}], ")"}], "4"]], "+", 
           FractionBox[
            RowBox[{"256", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"z", "+", 
                SuperscriptBox["z", "3"]}], ")"}], "2"], "  ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"2", ",", "z"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"q", "[", "1", "]"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{"q", "[", "2", "]"}], "3"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["z", "2"]}], ")"}], "4"]], "+", 
           RowBox[{
            RowBox[{"Log", "[", "z", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox[
                RowBox[{"64", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["z", "2"]}], ")"}], "3"], "  ", 
                 SuperscriptBox[
                  RowBox[{"q", "[", "1", "]"}], "3"], " ", 
                 SuperscriptBox[
                  RowBox[{"q", "[", "2", "]"}], "3"]}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["z", "2"]}], ")"}], "3"]]}], "+", 
              FractionBox[
               RowBox[{"256", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"z", "+", 
                   SuperscriptBox["z", "3"]}], ")"}], "2"], "  ", 
                RowBox[{"Log", "[", 
                 RowBox[{"1", "+", "z"}], "]"}], " ", 
                SuperscriptBox[
                 RowBox[{"q", "[", "1", "]"}], "3"], " ", 
                SuperscriptBox[
                 RowBox[{"q", "[", "2", "]"}], "3"]}], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["z", "2"]}], ")"}], "4"]]}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"3", " ", 
           SuperscriptBox["eps", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["z", "2"]}], ")"}], "4"], " ", 
           RowBox[{"m", "[", "1", "]"}], " ", 
           RowBox[{"m", "[", "2", "]"}]}]], "4", " ", "\[Pi]", "  ", 
         SuperscriptBox[
          RowBox[{"q", "[", "1", "]"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"q", "[", "2", "]"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "8"}], " ", 
            SuperscriptBox["eps", "2"], " ", 
            SuperscriptBox["\[Pi]", "3"], " ", 
            SuperscriptBox["z", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
            RowBox[{"m", "[", "1", "]"}], " ", 
            RowBox[{"m", "[", "2", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", "eps", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "8"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"z", "+", 
                  SuperscriptBox["z", "3"]}], ")"}], "2"]}], "+", 
              RowBox[{"eps", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "z"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"7", "+", 
                 RowBox[{"41", " ", 
                  SuperscriptBox["z", "2"]}], "+", 
                 RowBox[{"9", " ", 
                  SuperscriptBox["z", "4"]}], "+", 
                 RowBox[{"7", " ", 
                  SuperscriptBox["z", "6"]}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"m", "[", "1", "]"}], " ", 
            RowBox[{"m", "[", "2", "]"}]}], "+", 
           RowBox[{"6", " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               RowBox[{"(", 
                RowBox[{"z", "+", 
                 SuperscriptBox["z", "3"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["eps", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["z", "2"]}], ")"}], "2"]}], "-", 
                 RowBox[{"2", " ", "eps", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["z", "4"]}], ")"}]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"m", "[", "1", "]"}], "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "16"}], " ", 
                  SuperscriptBox["eps", "2"], " ", 
                  SuperscriptBox["z", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "+", 
                    SuperscriptBox["z", "4"]}], ")"}]}], "+", 
                 RowBox[{"4", " ", "eps", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["z", "2"]}], "-", 
                    SuperscriptBox["z", "4"], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["z", "6"]}]}], ")"}]}]}], ")"}], " ", 
               RowBox[{"m", "[", "1", "]"}], " ", 
               RowBox[{"m", "[", "2", "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"z", "+", 
                 SuperscriptBox["z", "3"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["eps", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["z", "2"]}], ")"}], "2"]}], "-", 
                 RowBox[{"2", " ", "eps", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["z", "4"]}], ")"}]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"m", "[", "2", "]"}], "2"]}]}], ")"}]}], "+", 
           RowBox[{"6", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["z", "2"]}], ")"}], " ", 
            RowBox[{"m", "[", "1", "]"}], " ", 
            RowBox[{"m", "[", "2", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["z", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"14", " ", "eps"}], "+", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["eps", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{"5", "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"6", " ", "eps"}]}], ")"}], " ", "eps"}]}], ")"}],
                   " ", 
                  SuperscriptBox["z", "2"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"3", "+", 
                    RowBox[{"2", " ", "eps", " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"6", " ", "eps"}]}], ")"}]}]}], ")"}], " ", 
                  SuperscriptBox["z", "4"]}]}], ")"}]}], "-", 
              RowBox[{"32", " ", 
               SuperscriptBox["eps", "2"], " ", 
               SuperscriptBox["z", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["z", "2"]}], ")"}], " ", 
               RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"ampSigma", "[", 
      RowBox[{"0", ",", "soft", ",", "mush"}], "]"}], "=", "0"}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"ampSigma", "[", 
      RowBox[{"1", ",", "soft", ",", "mush"}], "]"}], "=", "0"}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"amp", "[", 
      RowBox[{"2", ",", "soft", ",", "mush"}], "]"}], "=", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "2"}], " ", "eps", " ", "EulerGamma"}]]}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"4", " ", "\[Pi]"}], ")"}], 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        RowBox[{"2", " ", "eps"}]}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"4", "\[Pi]", " ", "\[Alpha]"}], ")"}], "3"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
              RowBox[{"m", "[", "2", "]"}]}], 
             RowBox[{"3", " ", 
              SuperscriptBox["eps", "2"], " ", "z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"m", "[", "1", "]"}]}]]}], "+", 
           FractionBox[
            RowBox[{"8", " ", "\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "\[Pi]", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["z", "2"]}], ")"}], "2"]}], "-", 
               RowBox[{"4", " ", "\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  SuperscriptBox["z", "2"], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["z", "4"]}]}], ")"}]}], "+", 
               RowBox[{"12", " ", "\[ImaginaryI]", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
                RowBox[{"ArcTanh", "[", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", "z"}]}], "]"}]}], "+", 
               RowBox[{"6", " ", "\[ImaginaryI]", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
                RowBox[{"Log", "[", 
                 RowBox[{"1", "+", "z"}], "]"}]}]}], ")"}], " ", 
             RowBox[{"m", "[", "2", "]"}]}], 
            RowBox[{"9", " ", "eps", " ", "z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["z", "2"]}], ")"}], " ", 
             RowBox[{"m", "[", "1", "]"}]}]]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"q", "[", "1", "]"}], "4"], " ", 
         SuperscriptBox[
          RowBox[{"q", "[", "2", "]"}], "2"]}], "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
              RowBox[{"m", "[", "1", "]"}]}], 
             RowBox[{"3", " ", 
              SuperscriptBox["eps", "2"], " ", "z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"m", "[", "2", "]"}]}]]}], "+", 
           FractionBox[
            RowBox[{"8", " ", "\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "\[Pi]", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["z", "2"]}], ")"}], "2"]}], "-", 
               RowBox[{"4", " ", "\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  SuperscriptBox["z", "2"], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["z", "4"]}]}], ")"}]}], "+", 
               RowBox[{"12", " ", "\[ImaginaryI]", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
                RowBox[{"ArcTanh", "[", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", "z"}]}], "]"}]}], "+", 
               RowBox[{"6", " ", "\[ImaginaryI]", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
                RowBox[{"Log", "[", 
                 RowBox[{"1", "+", "z"}], "]"}]}]}], ")"}], " ", 
             RowBox[{"m", "[", "1", "]"}]}], 
            RowBox[{"9", " ", "eps", " ", "z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["z", "2"]}], ")"}], " ", 
             RowBox[{"m", "[", "2", "]"}]}]]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"q", "[", "1", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"q", "[", "2", "]"}], "4"]}]}], ")"}]}]}], 
    ";"}]}]}]], "Code",
 CellChangeTimes->{{3.845212769034733*^9, 3.845212794869235*^9}, {
   3.8452128607743177`*^9, 3.845212877042444*^9}, {3.845213000597934*^9, 
   3.845213026378456*^9}, {3.84521392514708*^9, 3.845213928588058*^9}, {
   3.8452140294243793`*^9, 3.845214032074059*^9}, {3.845214753778109*^9, 
   3.84521492398973*^9}, {3.845215347172759*^9, 3.845215380143055*^9}, {
   3.845410446319686*^9, 3.845410456836471*^9}, {3.8454126637713957`*^9, 
   3.8454126712073298`*^9}, 3.849193095920382*^9},
 CellLabel->
  "In[319]:=",ExpressionUUID->"ab4fd836-3caa-4f41-a257-28d18ed9fcb6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "the", " ", "amplitudes", " ", "expressed", " ", "in", " ", "terms", " ", 
    "of", " ", "the", " ", "normal", " ", "masses", " ", "and", " ", "z"}], 
   " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"aijRules", "=", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"arules", "[", "rl", "]"}], "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"a", "[", 
              RowBox[{"rl", ",", "rj"}], "]"}], "\[Rule]", 
             RowBox[{"Coefficient", "[", 
              RowBox[{
               RowBox[{"amp", "[", 
                RowBox[{"rl", ",", "soft"}], "]"}], ",", "mqs", ",", "rj"}], 
              "]"}]}], "/.", 
            RowBox[{"e", "\[RuleDelayed]", "1"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"rj", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", 
               RowBox[{
                RowBox[{"-", "1"}], "/", "2"}], ",", "0"}], "}"}]}], "}"}]}], 
          "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"rl", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
      "Flatten"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"aijRulesMush", "=", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"arulesMush", "[", "rl", "]"}], "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"a", "[", 
              RowBox[{"rl", ",", "rj"}], "]"}], "\[Rule]", 
             RowBox[{"Coefficient", "[", 
              RowBox[{
               RowBox[{"amp", "[", 
                RowBox[{"rl", ",", "soft", ",", "mush"}], "]"}], ",", "mqs", 
               ",", "rj"}], "]"}]}], "/.", 
            RowBox[{"e", "\[RuleDelayed]", "1"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"rj", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", 
               RowBox[{
                RowBox[{"-", "1"}], "/", "2"}], ",", "0"}], "}"}]}], "}"}]}], 
          "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"rl", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
      "Flatten"}]}], ";"}]}]}]], "Code",
 CellChangeTimes->{{3.845212997643939*^9, 3.845212998748114*^9}, {
   3.845213051406885*^9, 3.8452130816619473`*^9}, {3.8452133186231823`*^9, 
   3.845213319383444*^9}, 3.845214046433799*^9},
 CellLabel->
  "In[325]:=",ExpressionUUID->"1b1e7c38-b00c-44de-bb0a-5eed6be7ab6f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"arules", "[", "2", "]"}], "/.", 
    RowBox[{
     RowBox[{"Rule", "[", 
      RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
     RowBox[{"Rule", "[", 
      RowBox[{"a", ",", 
       RowBox[{"Series", "[", 
        RowBox[{
         FractionBox["b", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"4", "\[Pi]", " ", "\[Alpha]"}], ")"}], "3"], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"I", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                FractionBox["1", 
                 RowBox[{"4", "\[Pi]"}]], ")"}], 
               RowBox[{"2", "-", "eps"}]], " ", 
              RowBox[{"Exp", "[", 
               RowBox[{
                RowBox[{"-", "EulerGamma"}], " ", "eps"}], "]"}]}], ")"}], 
            "2"]}]], ",", 
         RowBox[{"{", 
          RowBox[{"eps", ",", "0", ",", 
           RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], "]"}]}]}], "/.", 
   RowBox[{"eps", "\[RuleDelayed]", "\[Epsilon]"}]}], "/.", 
  RowBox[{
   RowBox[{"m", "[", "i_", "]"}], "\[RuleDelayed]", 
   SubscriptBox["m", "i"]}]}]], "Code",
 CellChangeTimes->{{3.8454144599564238`*^9, 3.845414467354561*^9}, {
  3.845414929181179*^9, 3.845414998924573*^9}, {3.845415063409226*^9, 
  3.845415064625457*^9}, {3.845416330990719*^9, 3.845416346720418*^9}, {
  3.845416553718608*^9, 3.8454165571910143`*^9}, {3.845416695989407*^9, 
  3.845416697570775*^9}, {3.8481773065721273`*^9, 3.848177311080299*^9}, {
  3.848177622560953*^9, 3.848177623319425*^9}},
 CellLabel->
  "In[327]:=",ExpressionUUID->"119d396a-9135-400d-ba95-464046f7669e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"2", ",", 
      RowBox[{"-", "1"}]}], "]"}], "\[Rule]", 
    InterpretationBox[
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"16", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["z", "2"]}], ")"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"q", "[", "1", "]"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"q", "[", "2", "]"}], "3"], " ", 
           SubscriptBox["m", "1"], " ", 
           SubscriptBox["m", "2"]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"z", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["z", "2"]}], ")"}], "2"]}], ")"}], " ", 
         SuperscriptBox["\[Epsilon]", "2"]}]]}], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[Epsilon]", "]"}], "0"],
       SeriesData[$CellContext`\[Epsilon], 0, {}, -2, 0, 1],
       Editable->False]}],
     SeriesData[$CellContext`\[Epsilon], 
      0, {(-16) 
       Pi^2 $CellContext`z^(-1) (-1 + $CellContext`z^2)^(-2) (
         1 + $CellContext`z^2)^3 $CellContext`q[1]^3 $CellContext`q[2]^3 
       Subscript[$CellContext`m, 1] Subscript[$CellContext`m, 2]}, -2, 0, 1],
     Editable->False]}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"2", ",", 
      RowBox[{"-", 
       FractionBox["1", "2"]}]}], "]"}], "\[Rule]", 
    InterpretationBox[
     RowBox[{
      FractionBox[
       RowBox[{"16", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["z", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"q", "[", "1", "]"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"q", "[", "2", "]"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["m", "1"], "+", 
          SubscriptBox["m", "2"]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["z", "2"]}], ")"}], " ", "\[Epsilon]"}]], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[Epsilon]", "]"}], "0"],
       SeriesData[$CellContext`\[Epsilon], 0, {}, -1, 0, 1],
       Editable->False]}],
     SeriesData[$CellContext`\[Epsilon], 0, {
      Complex[0, 16] 
       Pi^3 (-1 + $CellContext`z^2)^(-1) (
        1 + $CellContext`z^2) $CellContext`q[1]^3 $CellContext`q[2]^3 (
        Subscript[$CellContext`m, 1] + Subscript[$CellContext`m, 2])}, -1, 0, 
      1],
     Editable->False]}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"2", ",", "0"}], "]"}], "\[Rule]", 
    InterpretationBox[
     RowBox[{
      FractionBox[
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["z", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "-", 
          RowBox[{"7", " ", 
           SuperscriptBox["z", "2"]}], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox["z", "4"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["z", "6"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"Log", "[", "z", "]"}]}], "-", 
          RowBox[{"18", " ", 
           SuperscriptBox["z", "2"], " ", 
           RowBox[{"Log", "[", "z", "]"}]}], "-", 
          RowBox[{"18", " ", 
           SuperscriptBox["z", "4"], " ", 
           RowBox[{"Log", "[", "z", "]"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["z", "6"], " ", 
           RowBox[{"Log", "[", "z", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"q", "[", "1", "]"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"q", "[", "2", "]"}], "3"]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["z", "2"]}], ")"}], "4"], " ", 
        SuperscriptBox["\[Epsilon]", "2"]}]], "+", 
      RowBox[{
       FractionBox["1", "\[Epsilon]"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"32", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["z", "2"]}], ")"}], "3"], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", "z"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"q", "[", "1", "]"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"q", "[", "2", "]"}], "3"]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["z", "2"]}], ")"}], "3"]]}], "-", 
         FractionBox[
          RowBox[{"64", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["z", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"5", "-", 
                SuperscriptBox["z", "2"], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["z", "4"]}], "+", 
                RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["z", "2"]}], ")"}], "2"]}]}], ")"}]}]}], 
            ")"}], " ", 
           RowBox[{"Log", "[", "z", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"q", "[", "1", "]"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"q", "[", "2", "]"}], "3"]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["z", "2"]}], ")"}], "4"]], "-", 
         FractionBox[
          RowBox[{"64", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "z", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"q", "[", "1", "]"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"q", "[", "2", "]"}], "3"]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["z", "2"]}], ")"}], "4"]], "-", 
         FractionBox[
          RowBox[{"32", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["z", "2"]}], ")"}], "3"], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "+", "z"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"q", "[", "1", "]"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"q", "[", "2", "]"}], "3"]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["z", "2"]}], ")"}], "3"]], "-", 
         FractionBox[
          RowBox[{"128", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"-", "z"}]}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"q", "[", "1", "]"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"q", "[", "2", "]"}], "3"]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["z", "2"]}], ")"}], "4"]], "-", 
         FractionBox[
          RowBox[{"128", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", "z"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"q", "[", "1", "]"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"q", "[", "2", "]"}], "3"]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["z", "2"]}], ")"}], "4"]], "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["z", "2"]}], ")"}], "4"], " ", 
            SubscriptBox["m", "1"], " ", 
            SubscriptBox["m", "2"]}]], 
          RowBox[{"4", " ", "\[Pi]", " ", 
           SuperscriptBox[
            RowBox[{"q", "[", "1", "]"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"q", "[", "2", "]"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", "\[ImaginaryI]", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"z", "+", 
                 SuperscriptBox["z", "3"]}], ")"}], "2"], " ", 
              SubscriptBox["m", "1"], " ", 
              SubscriptBox["m", "2"]}], "+", 
             RowBox[{"6", " ", "\[ImaginaryI]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"14", "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["z", "2"]}], "+", 
                RowBox[{"14", " ", 
                 SuperscriptBox["z", "4"]}]}], ")"}], " ", 
              SubscriptBox["m", "1"], " ", 
              SubscriptBox["m", "2"]}], "+", 
             RowBox[{"6", " ", "\[Pi]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{"z", "+", 
                   SuperscriptBox["z", "3"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["z", "4"]}], ")"}], " ", 
                 SubsuperscriptBox["m", "1", "2"]}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["z", "2"]}], "-", 
                   SuperscriptBox["z", "4"], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["z", "6"]}]}], ")"}], " ", 
                 SubscriptBox["m", "1"], " ", 
                 SubscriptBox["m", "2"]}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{"z", "+", 
                   SuperscriptBox["z", "3"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["z", "4"]}], ")"}], " ", 
                 SubsuperscriptBox["m", "2", "2"]}]}], ")"}]}]}], ")"}]}]}]}],
         ")"}]}], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[Epsilon]", "]"}], "0"],
       SeriesData[$CellContext`\[Epsilon], 0, {}, -2, 0, 1],
       Editable->False]}],
     SeriesData[$CellContext`\[Epsilon], 0, {
      Complex[0, 8] 
       Pi (-1 + $CellContext`z^2)^(-4) (1 + $CellContext`z^2) (-3 - 
        7 $CellContext`z^2 + 7 $CellContext`z^4 + 3 $CellContext`z^6 + 
        2 Log[$CellContext`z] - 18 $CellContext`z^2 Log[$CellContext`z] - 
        18 $CellContext`z^4 Log[$CellContext`z] + 
        2 $CellContext`z^6 Log[$CellContext`z]) $CellContext`q[
         1]^3 $CellContext`q[2]^3, 
       Complex[0, -32] 
        Pi (-1 + $CellContext`z^2)^(-3) (1 + $CellContext`z^2)^3 
        Log[1 - $CellContext`z] $CellContext`q[1]^3 $CellContext`q[2]^3 + 
       Complex[0, -64] 
        Pi (-1 + $CellContext`z^2)^(-4) (
         1 + $CellContext`z^2 (5 - $CellContext`z^2 + 3 $CellContext`z^4 + 
           Complex[0, 1] Pi (1 + $CellContext`z^2)^2)) 
        Log[$CellContext`z] $CellContext`q[1]^3 $CellContext`q[2]^3 + 
       Complex[0, -64] 
        Pi $CellContext`z^2 (-1 + $CellContext`z^2)^(-4) (
          1 + $CellContext`z^2)^2 
        Log[$CellContext`z]^2 $CellContext`q[1]^3 $CellContext`q[2]^3 + 
       Complex[0, -32] 
        Pi (-1 + $CellContext`z^2)^(-3) (1 + $CellContext`z^2)^3 
        Log[1 + $CellContext`z] $CellContext`q[1]^3 $CellContext`q[2]^3 + 
       Complex[0, -128] 
        Pi $CellContext`z^2 (-1 + $CellContext`z^2)^(-4) (
          1 + $CellContext`z^2)^2 
        PolyLog[2, -$CellContext`z] $CellContext`q[1]^3 $CellContext`q[2]^3 + 
       Complex[0, -128] 
        Pi $CellContext`z^2 (-1 + $CellContext`z^2)^(-4) (
          1 + $CellContext`z^2)^2 
        PolyLog[2, $CellContext`z] $CellContext`q[1]^3 $CellContext`q[2]^3 + 
       Rational[4, 3] 
        Pi (-1 + $CellContext`z^2)^(-4) $CellContext`q[1]^3 $CellContext`q[
          2]^3 Subscript[$CellContext`m, 1]^(-1) 
        Subscript[$CellContext`m, 2]^(-1) (
         Complex[0, 8] Pi^2 ($CellContext`z + $CellContext`z^3)^2 
          Subscript[$CellContext`m, 1] Subscript[$CellContext`m, 2] + 
         Complex[0, 6] (-1 + $CellContext`z^2) (1 + $CellContext`z^2) (14 + 
           4 $CellContext`z^2 + 14 $CellContext`z^4) 
          Subscript[$CellContext`m, 1] Subscript[$CellContext`m, 2] + 
         6 Pi (4 ($CellContext`z + $CellContext`z^3) (1 + $CellContext`z^4) 
            Subscript[$CellContext`m, 1]^2 + 
           4 (1 + 5 $CellContext`z^2 - $CellContext`z^4 + 3 $CellContext`z^6) 
            Subscript[$CellContext`m, 1] Subscript[$CellContext`m, 2] + 
           4 ($CellContext`z + $CellContext`z^3) (1 + $CellContext`z^4) 
            Subscript[$CellContext`m, 2]^2))}, -2, 0, 1],
     Editable->False]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.845416698219542*^9, 3.847209858731786*^9, 3.848060792005909*^9, {
   3.8481772910887213`*^9, 3.8481773115396433`*^9}, 3.848177624273625*^9, 
   3.8482532247728786`*^9, 3.848253378654573*^9, 3.848338970314405*^9, 
   3.8487128683932447`*^9, 3.8488324833084183`*^9, 3.8491931378808107`*^9},
 CellLabel->
  "Out[327]=",ExpressionUUID->"54c35991-0077-4c89-8682-081b2c1b6c17"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["abstract eikonal formula", "Subsubsection",
 CellChangeTimes->{{3.845213126934402*^9, 
  3.845213131117392*^9}},ExpressionUUID->"589d753e-dccf-422e-b76f-\
70f09d153ae3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"FT2", "[", 
     RowBox[{"expr_", ",", "d_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"coef", ",", " ", "\[Alpha]"}], "}"}], ",", "\n", 
      RowBox[{
       RowBox[{"coef", "=", 
        RowBox[{"expr", "/.", 
         RowBox[{"mqs", "\[Rule]", "1"}]}]}], ";", "\n", 
       RowBox[{"\[Alpha]", "=", 
        RowBox[{"-", 
         RowBox[{"Exponent", "[", 
          RowBox[{"expr", ",", " ", "mqs"}], "]"}]}]}], ";", "\n", 
       RowBox[{"coef", "*", 
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"4", "\[Pi]"}], ")"}], 
          RowBox[{"d", "/", "2"}]]], "*", 
        FractionBox[
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"d", "/", "2"}], "-", "\[Alpha]"}], "]"}], 
         RowBox[{"Gamma", "[", "\[Alpha]", "]"}]], "*", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"msqb", "/", "4"}], ")"}], 
         RowBox[{"\[Alpha]", "-", 
          RowBox[{"d", "/", "2"}]}]]}]}]}], "]"}]}], ";"}], "\n", "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
   "the", " ", "measure", " ", "factor", " ", "from", " ", "the", " ", 
    "transferse", " ", "FT"}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"ftMeasure", " ", "=", " ", 
   RowBox[{"4", " ", 
    RowBox[{"m", "[", "1", "]"}], " ", 
    RowBox[{"m", "[", "2", "]"}], " ", 
    SqrtBox[
     RowBox[{
      SuperscriptBox["\[Sigma]", "2"], "-", "1"}]]}]}], ";"}]}], "Code",
 CellChangeTimes->{{3.84212230048878*^9, 3.842122305899091*^9}, {
   3.842122358517405*^9, 3.842122362230906*^9}, {3.8421225303210382`*^9, 
   3.842122555904261*^9}, 3.84212601209862*^9, {3.842203171578927*^9, 
   3.842203181234235*^9}, 3.842203266204433*^9, {3.842217230074737*^9, 
   3.842217243645122*^9}, {3.845213150522585*^9, 3.845213167248658*^9}},
 CellLabel->
  "In[328]:=",ExpressionUUID->"2c1995d6-f372-43d5-bd9e-eb0558553515"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "the", " ", "momentum", " ", "space", " ", "amplitudes", " ", "at", " ", 
     "tree"}], ",", " ", 
    RowBox[{"1", "-", 
     RowBox[{"loop", " ", "and", " ", "2"}], "-", 
     RowBox[{"loop", " ", "level"}]}]}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"aamp", "[", "0", "]"}], "=", " ", 
     FractionBox[
      RowBox[{"a", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "1"}]}], "]"}], "mqs"]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"aamp", "[", "1", "]"}], "=", " ", 
     RowBox[{
      FractionBox[
       RowBox[{"a", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}]}], "]"}], 
       SuperscriptBox["mqs", 
        RowBox[{"1", "+", "eps"}]]], "+", " ", 
      FractionBox[
       RowBox[{"a", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", 
          FractionBox["1", "2"]}]}], "]"}], 
       SuperscriptBox["mqs", 
        RowBox[{
         RowBox[{"1", "/", "2"}], "+", "eps"}]]], " ", "+", " ", 
      FractionBox[
       RowBox[{"a", "[", 
        RowBox[{"1", ",", "0"}], "]"}], 
       SuperscriptBox["mqs", "eps"]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"aamp", "[", "2", "]"}], "=", " ", 
     RowBox[{
      FractionBox[
       RowBox[{"a", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "1"}]}], "]"}], 
       SuperscriptBox["mqs", 
        RowBox[{"1", "+", 
         RowBox[{"2", "eps"}]}]]], "+", " ", 
      FractionBox[
       RowBox[{"a", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", 
          FractionBox["1", "2"]}]}], "]"}], 
       SuperscriptBox["mqs", 
        RowBox[{
         RowBox[{"1", "/", "2"}], "+", 
         RowBox[{"2", "eps"}]}]]], " ", "+", " ", 
      FractionBox[
       RowBox[{"a", "[", 
        RowBox[{"2", ",", "0"}], "]"}], 
       SuperscriptBox["mqs", 
        RowBox[{"2", "eps"}]]]}]}], ";"}], "\n", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
    "the", " ", "impact", " ", "parameter", " ", "space", " ", "amplitude"}], 
    " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"atamp", "[", "0", "]"}], " ", "=", " ", 
     RowBox[{
      FractionBox["1", "ftMeasure"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"FT2", "[", 
         RowBox[{
          RowBox[{"aamp", "[", "0", "]"}], ",", 
          RowBox[{"2", "-", 
           RowBox[{"2", "eps"}]}]}], "]"}], "//", "Simplify"}], ")"}]}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"atamp", "[", "1", "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox["1", "ftMeasure"], 
        RowBox[{"(", 
         RowBox[{"Simplify", "[", 
          RowBox[{"FT2", "[", 
           RowBox[{"#", ",", 
            RowBox[{"2", "-", 
             RowBox[{"2", "eps"}]}]}], "]"}], "]"}], ")"}]}], "&"}], "/@", 
      RowBox[{"aamp", "[", "1", "]"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"atamp", "[", "2", "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox["1", "ftMeasure"], 
        RowBox[{"(", 
         RowBox[{"Simplify", "[", 
          RowBox[{"FT2", "[", 
           RowBox[{"#", ",", 
            RowBox[{"2", "-", 
             RowBox[{"2", "eps"}]}]}], "]"}], "]"}], ")"}]}], "&"}], "/@", 
      RowBox[{"aamp", "[", "2", "]"}]}]}], ";"}], "\n", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"the", " ", "impact", " ", "parameter"}], "-", 
     RowBox[{"space", " ", "amplitude", " ", "abstractly"}]}], " ", "*)"}], 
   "\n", 
   RowBox[{
    RowBox[{"atampAll", "=", " ", 
     RowBox[{
      RowBox[{"\[Alpha]", " ", 
       RowBox[{"atamp", "[", "0", "]"}]}], " ", "+", " ", 
      RowBox[{
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{"atamp", "[", "1", "]"}]}], " ", "+", " ", 
      RowBox[{
       SuperscriptBox["\[Alpha]", "3"], " ", 
       RowBox[{"atamp", "[", "2", "]"}]}]}]}], ";"}], "\n", "\n", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "the", " ", "left", " ", "hand", " ", "side", " ", "of", " ", "the", " ",
       "eikonal", " ", "relation", " ", "is", " ", "1"}], " ", "+", " ", 
     RowBox[{"I", " ", 
      RowBox[{"A", "[", 
       RowBox[{"s", ",", 
        SubscriptBox["b", "e"]}], "]"}]}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"lhs", " ", "=", " ", 
     RowBox[{"1", " ", "+", " ", 
      RowBox[{"I", " ", "atampAll"}]}]}], ";"}], "\n", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"the", " ", 
     RowBox[{"r", ".", "h", ".", "s", ".", " ", "of"}], " ", "the", " ", 
     "eikonal", " ", 
     RowBox[{"relatin", ":", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"2", " ", "I", " ", "\[CapitalDelta]"}]}], " ", ")"}], " ", 
       RowBox[{"Exp", "[", 
        RowBox[{"2", " ", "I", " ", "\[Delta]"}], "]"}], "  ", "\n", "   ", 
       "I", " ", "define", " ", "some", " ", "rescaled", " ", "eikonal", " ", 
       "parameters", " ", "to", " ", "make", " ", "the", " ", "matching", " ",
        "extraction", " ", 
       RowBox[{"simpler", ":"}]}]}]}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"rhs", " ", "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", " ", "+", " ", 
        RowBox[{"2", " ", "I", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Alpha]", "2"], " ", 
           FractionBox[
            RowBox[{"\[CapitalDelta]b", "[", "1", "]"}], 
            SuperscriptBox["msqb", 
             RowBox[{"1", "-", 
              RowBox[{"2", "eps"}]}]]]}], ")"}]}]}], ")"}], 
      RowBox[{"Exp", "[", 
       RowBox[{"2", " ", "I", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Alpha]", " ", 
           FractionBox[
            RowBox[{"\[Delta]b", "[", "0", "]"}], 
            SuperscriptBox["msqb", 
             RowBox[{"-", "eps"}]]]}], " ", "+", " ", 
          RowBox[{
           SuperscriptBox["\[Alpha]", "2"], " ", 
           FractionBox[
            RowBox[{"\[Delta]b", "[", "1", "]"}], 
            SuperscriptBox["msqb", 
             RowBox[{
              RowBox[{"1", "/", "2"}], "-", 
              RowBox[{"2", "eps"}]}]]]}], " ", "+", " ", 
          RowBox[{
           SuperscriptBox["\[Alpha]", "3"], " ", 
           FractionBox[
            RowBox[{"\[Delta]b", "[", "2", "]"}], 
            SuperscriptBox["msqb", 
             RowBox[{"1", "-", 
              RowBox[{"3", "eps"}]}]]]}]}], ")"}]}], "]"}]}]}], ";"}], "\n", 
   "\n", "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"rescaling", " ", "the", " ", 
      RowBox[{"delta", "'"}], "s", " ", "by", " ", "their", " ", 
      "appropriate", " ", "powers", " ", "of", "  ", "msqb"}], ":=", " ", 
     RowBox[{"-", 
      SuperscriptBox["b", "2"]}]}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"deltbarToDelta", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Delta]b", "[", "0", "]"}], " ", "\[RuleDelayed]", " ", 
        RowBox[{
         SuperscriptBox["msqb", 
          RowBox[{"-", "eps"}]], " ", 
         RowBox[{"\[Delta]", "[", "0", "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"\[Delta]b", "[", "1", "]"}], " ", "\[RuleDelayed]", " ", 
        RowBox[{
         SuperscriptBox["msqb", 
          RowBox[{
           RowBox[{"1", "/", "2"}], "-", 
           RowBox[{"2", "eps"}]}]], " ", 
         RowBox[{"\[Delta]", "[", "1", "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"\[Delta]b", "[", "2", "]"}], " ", "\[RuleDelayed]", " ", 
        RowBox[{
         SuperscriptBox["msqb", 
          RowBox[{"1", "-", 
           RowBox[{"3", "eps"}]}]], " ", 
         RowBox[{"\[Delta]", "[", "2", "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"\[CapitalDelta]b", "[", "1", "]"}], "\[RuleDelayed]", " ", 
        RowBox[{
         SuperscriptBox["msqb", 
          RowBox[{"1", "-", 
           RowBox[{"2", "eps"}]}]], " ", 
         RowBox[{"\[CapitalDelta]", "[", "1", "]"}]}]}]}], "}"}]}], ";"}], 
   "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
    "inverting", " ", "the", " ", "relationg", " ", "between", " ", 
     "deltabar", " ", "and", " ", "delta"}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"delToDeltaBar", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"deltbarToDelta", "/.", 
          RowBox[{
           RowBox[{"RuleDelayed", "[", 
            RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
           RowBox[{
            RowBox[{"a", "-", "b"}], "\[Equal]", "0"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\[Delta]", "[", "0", "]"}], ",", 
           RowBox[{"\[Delta]", "[", "1", "]"}], ",", 
           RowBox[{"\[Delta]", "[", "2", "]"}], ",", 
           RowBox[{"\[CapitalDelta]", "[", "1", "]"}]}], "}"}]}], "]"}], "//",
        "Flatten"}], "//", "Quiet"}]}], ";"}]}]}]], "Code",
 CellChangeTimes->{{3.842122328432349*^9, 3.842122468373529*^9}, {
   3.8421225732198973`*^9, 3.842122687274469*^9}, {3.8421227288662033`*^9, 
   3.842122787499052*^9}, {3.842122837773911*^9, 3.842122905875266*^9}, {
   3.84212298063231*^9, 3.8421230595345907`*^9}, {3.84212310989634*^9, 
   3.8421231162520933`*^9}, {3.842123152462637*^9, 3.842123274795244*^9}, {
   3.842123396710429*^9, 3.8421234070410233`*^9}, 3.842123642667035*^9, {
   3.8421239001833267`*^9, 3.842123924027854*^9}, {3.842123967695222*^9, 
   3.842124010674885*^9}, {3.842124048110437*^9, 3.842124051168973*^9}, {
   3.842124130926981*^9, 3.842124132561583*^9}, {3.842126047593341*^9, 
   3.8421260928152027`*^9}, {3.84212613886547*^9, 3.842126229208289*^9}, {
   3.842184650573616*^9, 3.84218465158045*^9}, {3.84218519919553*^9, 
   3.84218519970162*^9}, {3.8421955765223703`*^9, 3.842195640613132*^9}, {
   3.8422020088370333`*^9, 3.8422020238389473`*^9}, {3.842203272001225*^9, 
   3.842203369671033*^9}, {3.842217250975774*^9, 3.842217289941925*^9}, {
   3.842221752965619*^9, 3.842221753296851*^9}, {3.8425264271554403`*^9, 
   3.842526429273507*^9}, {3.845213170950227*^9, 3.845213174686125*^9}, {
   3.8454105977337017`*^9, 3.8454106020817547`*^9}},
 CellLabel->
  "In[330]:=",ExpressionUUID->"95ce4cc6-6ea2-4ed5-9f14-d714db1bf5f6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "matching", " ", "the", " ", "eikonal", " ", "amplitude", " ", "to", " ", 
    "the", " ", "expansion", " ", "of", " ", "the", " ", "fourier", " ", 
    "transformed", " ", "perturbative", " ", "expansion", " ", "of", " ", 
    "the", " ", "amplitude"}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{"match", "=", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"lhs", "-", "rhs"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"\[Alpha]", ",", "0", ",", "3"}], "}"}]}], "]"}], "//", 
     "Normal"}]}], ";"}]}]], "Code",
 CellChangeTimes->{3.842474431132223*^9, 3.845410604862138*^9},
 CellLabel->
  "In[341]:=",ExpressionUUID->"4c52cf1d-b4e5-4e2a-b354-0d1a969acca1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"extracting", " ", "the", " ", "tree"}], "-", 
     RowBox[{"level", " ", "eikonal", " ", "matching"}]}], ",", " ", 
    RowBox[{
    "no", " ", "consistency", " ", "on", " ", "exponentiation", " ", "at", 
     " ", "this", " ", "order"}]}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"eikonal", "[", "0", "]"}], "=", 
    RowBox[{
     RowBox[{"(", 
      FractionBox[
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{"match", ",", "\[Alpha]", ",", "1"}], "]"}], "//", 
        "Expand"}], 
       SuperscriptBox["msqb", "eps"]], ")"}], "//", "FullSimplify"}]}], "\n", 
   
   RowBox[{
    RowBox[{"\[Delta]bSol", "[", "0", "]"}], "=", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"eikonal", "[", "0", "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{"\[Delta]b", "[", "0", "]"}]}], "]"}], "//", 
     "Flatten"}]}]}]}]], "Code",
 CellChangeTimes->{{3.842214107121975*^9, 3.842214113627576*^9}, {
   3.842214300137253*^9, 3.842214307074971*^9}, {3.8422161885966053`*^9, 
   3.842216341778306*^9}, {3.8422172982946997`*^9, 3.8422173066930237`*^9}, {
   3.842217370479498*^9, 3.842217386140664*^9}, {3.84252644062761*^9, 
   3.8425264723799067`*^9}, 3.845410606138246*^9},
 CellLabel->
  "In[342]:=",ExpressionUUID->"9b6d3b5e-a7df-463a-9017-32c720aee160"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "eps"}]], " ", 
    RowBox[{"a", "[", 
     RowBox[{"0", ",", 
      RowBox[{"-", "1"}]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"-", "eps"}], "]"}]}], 
   RowBox[{"16", " ", 
    SqrtBox[
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[Sigma]", "2"]}]], " ", 
    RowBox[{"m", "[", "1", "]"}], " ", 
    RowBox[{"m", "[", "2", "]"}]}]], "-", 
  RowBox[{"2", " ", "\[ImaginaryI]", " ", 
   RowBox[{"\[Delta]b", "[", "0", "]"}]}]}]], "Output",
 CellChangeTimes->{{3.842214109429644*^9, 3.842214114041877*^9}, 
   3.842214307604394*^9, {3.842216209856332*^9, 3.842216271121806*^9}, 
   3.842216307093961*^9, 3.8422163428906317`*^9, 3.842217308533978*^9, {
   3.842217374197873*^9, 3.8422173868970423`*^9}, 3.842217848354534*^9, 
   3.842218009264884*^9, 3.8422184569743032`*^9, 3.842218568643321*^9, 
   3.842474391256008*^9, 3.842474434970067*^9, 3.842526473411632*^9, 
   3.8425302139752407`*^9, 3.842536677757351*^9, 3.842551743081416*^9, 
   3.845213205817451*^9, 3.845214945753957*^9, 3.8452174343972073`*^9, 
   3.845217781994851*^9, 3.845217953722444*^9, 3.845410653027112*^9, 
   3.847209859352363*^9, 3.8480608121156683`*^9, 3.848253225382375*^9, 
   3.848253378958892*^9, 3.8483389709319553`*^9, 3.8487128690429*^9, 
   3.848832483923585*^9, 3.84919315312463*^9},
 CellLabel->
  "Out[342]=",ExpressionUUID->"cfc82e15-ad64-4108-b664-d27c3761a284"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Delta]b", "[", "0", "]"}], "\[Rule]", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Pi]", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "eps"}]], " ", 
     RowBox[{"a", "[", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}]}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "eps"}], "]"}]}], 
    RowBox[{"32", " ", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[Sigma]", "2"]}]], " ", 
     RowBox[{"m", "[", "1", "]"}], " ", 
     RowBox[{"m", "[", "2", "]"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.842214109429644*^9, 3.842214114041877*^9}, 
   3.842214307604394*^9, {3.842216209856332*^9, 3.842216271121806*^9}, 
   3.842216307093961*^9, 3.8422163428906317`*^9, 3.842217308533978*^9, {
   3.842217374197873*^9, 3.8422173868970423`*^9}, 3.842217848354534*^9, 
   3.842218009264884*^9, 3.8422184569743032`*^9, 3.842218568643321*^9, 
   3.842474391256008*^9, 3.842474434970067*^9, 3.842526473411632*^9, 
   3.8425302139752407`*^9, 3.842536677757351*^9, 3.842551743081416*^9, 
   3.845213205817451*^9, 3.845214945753957*^9, 3.8452174343972073`*^9, 
   3.845217781994851*^9, 3.845217953722444*^9, 3.845410653027112*^9, 
   3.847209859352363*^9, 3.8480608121156683`*^9, 3.848253225382375*^9, 
   3.848253378958892*^9, 3.8483389709319553`*^9, 3.8487128690429*^9, 
   3.848832483923585*^9, 3.849193153129746*^9},
 CellLabel->
  "Out[343]=",ExpressionUUID->"d28b8f4a-dd5b-4aa7-bea7-0b725ee4d4d6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"extracting", " ", "the", " ", "1"}], "-", "loop", "-", 
    RowBox[{"level", " ", "eikonal", " ", 
     RowBox[{"matching", ":", " ", "\n", "\t\t", 
      RowBox[{
       RowBox[{
        RowBox[{"-", " ", "1"}], " ", "consistency", " ", "equation", " ", 
        "on", " ", "the", " ", "superclassical", " ", "1"}], "-", 
       RowBox[{"loop", " ", "amplitude"}], " ", "\n", "\t\t", "-", " ", 
       RowBox[{
       "2", " ", "matching", " ", "equations", " ", "for", " ", "the", " ", 
        "classical", " ", "phase", " ", 
        RowBox[{"\[Delta]", "[", "1", "]"}], " ", "and", " ", "the", " ", 
        "quantum", " ", "part", " ", 
        RowBox[{"\[CapitalDelta]", "[", "1", "]"}]}]}]}]}]}], " ", "*)"}], 
  "\n", "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"eikonal", "[", "1", "]"}], "=", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"Coefficient", "[", 
         RowBox[{"match", ",", "\[Alpha]", ",", "2"}], "]"}], 
        SuperscriptBox["msqb", 
         RowBox[{"2", " ", "eps"}]]], "//", "Cancel"}], ",", "msqb", ",", 
      "FullSimplify"}], "]"}]}], "\n", "\n", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"consistency", "[", "1", "]"}], "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"eikonal", "[", "1", "]"}], ",", "msqb", ",", "0"}], "]"}]}], 
    ";"}], "\t    ", "\n", "\n", 
   RowBox[{"Print", "[", "\"\<determine new 1-loop objects:\>\"", "]"}], "\n", 
   RowBox[{
    RowBox[{"\[Delta]bSol", "[", "1", "]"}], "=", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"eikonal", "[", "1", "]"}], ",", "msqb", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}]}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{"\[Delta]b", "[", "1", "]"}]}], "]"}], "//", "Flatten"}]}], 
   "\n", 
   RowBox[{
    RowBox[{"\[CapitalDelta]bSol", "[", "1", "]"}], "=", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"eikonal", "[", "1", "]"}], ",", "msqb", ",", 
          RowBox[{"-", "1"}]}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{"\[CapitalDelta]b", "[", "1", "]"}]}], "]"}], "//", 
     "Flatten"}]}]}]}]], "Code",
 CellChangeTimes->{{3.842217389127103*^9, 3.8422174165731993`*^9}, {
   3.842218066773573*^9, 3.842218103401931*^9}, {3.8422181699455433`*^9, 
   3.842218277565608*^9}, {3.842526484159655*^9, 3.8425265341227007`*^9}, {
   3.8425303550601473`*^9, 3.842530395335507*^9}, {3.8425306431235027`*^9, 
   3.84253067945897*^9}, {3.842530710343804*^9, 3.842530722678873*^9}, {
   3.842530807634259*^9, 3.8425309362228127`*^9}, {3.842532564651176*^9, 
   3.8425325720166473`*^9}, 3.84541060725593*^9},
 CellLabel->
  "In[344]:=",ExpressionUUID->"720f7548-e2c7-4bae-89b6-99625d606aec"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox["2", 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "eps"}], ")"}]}]], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "eps"}]], " ", 
    RowBox[{"a", "[", 
     RowBox[{"1", ",", 
      RowBox[{"-", "1"}]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "2"}], " ", "eps"}], "]"}]}], 
   RowBox[{
    SqrtBox[
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[Sigma]", "2"]}]], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "eps"}], "]"}], " ", 
    RowBox[{"m", "[", "1", "]"}], " ", 
    RowBox[{"m", "[", "2", "]"}]}]], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"\[Delta]b", "[", "0", "]"}], "2"]}], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["4", 
         RowBox[{"-", "eps"}]], " ", 
        SuperscriptBox["\[Pi]", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "eps"}]], " ", 
        RowBox[{"a", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", 
           FractionBox["1", "2"]}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], "-", 
          RowBox[{"2", " ", "eps"}]}], "]"}]}], 
       RowBox[{
        SqrtBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[Sigma]", "2"]}]], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], "+", "eps"}], "]"}], " ", 
        RowBox[{"m", "[", "1", "]"}], " ", 
        RowBox[{"m", "[", "2", "]"}]}]], "-", 
      RowBox[{"16", " ", 
       RowBox[{"\[Delta]b", "[", "1", "]"}]}]}], ")"}]}], 
   RowBox[{"8", " ", 
    SqrtBox["msqb"]}]], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["4", 
         RowBox[{"-", "eps"}]], " ", 
        SuperscriptBox["\[Pi]", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "eps"}]], " ", 
        RowBox[{"a", "[", 
         RowBox[{"1", ",", "0"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "eps"}]}], "]"}]}], 
       RowBox[{
        SqrtBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[Sigma]", "2"]}]], " ", 
        RowBox[{"Gamma", "[", "eps", "]"}], " ", 
        RowBox[{"m", "[", "1", "]"}], " ", 
        RowBox[{"m", "[", "2", "]"}]}]], "-", 
      RowBox[{"8", " ", 
       RowBox[{"\[CapitalDelta]b", "[", "1", "]"}]}]}], ")"}]}], 
   RowBox[{"4", " ", "msqb"}]]}]], "Output",
 CellChangeTimes->{{3.842217393933384*^9, 3.842217418649325*^9}, 
   3.8422180119309387`*^9, 3.842218068238673*^9, 3.842218103777809*^9, 
   3.842218211544056*^9, 3.84221824438842*^9, 3.842218277928693*^9, 
   3.842218459642579*^9, 3.842218571207471*^9, 3.842474456225009*^9, {
   3.84253069535892*^9, 3.842530723695077*^9}, 3.842530939631332*^9, 
   3.8425366796020947`*^9, 3.8425517465726137`*^9, 3.845213214676401*^9, 
   3.845214947851233*^9, 3.845217436680996*^9, 3.845217784048279*^9, 
   3.84521795580194*^9, 3.845410658233629*^9, 3.847209861166151*^9, 
   3.848060813783072*^9, 3.848253227094779*^9, 3.848253380241579*^9, 
   3.848338972738758*^9, 3.848712870790289*^9, 3.848832485608961*^9, 
   3.849193154815961*^9},
 CellLabel->
  "Out[344]=",ExpressionUUID->"1e6d5e49-c291-4992-99d2-02f4bc4ab761"],

Cell[BoxData["\<\"determine new 1-loop objects:\"\>"], "Print",
 CellChangeTimes->{
  3.842218103789136*^9, 3.842218211555298*^9, 3.842218244397966*^9, 
   3.8422182779377117`*^9, 3.8422184596505527`*^9, 3.842218571216053*^9, 
   3.8424744562328777`*^9, {3.84253069536392*^9, 3.8425307236997128`*^9}, 
   3.8425309396363773`*^9, 3.8425366796075573`*^9, 3.842551746577375*^9, 
   3.845213214681807*^9, 3.84521494785305*^9, 3.84521743668231*^9, 
   3.845217784049986*^9, 3.8452179558036947`*^9, 3.845410658239949*^9, 
   3.8472098611667767`*^9, 3.848060813785219*^9, 3.84825322709593*^9, 
   3.8482533802426147`*^9, 3.848338972740942*^9, 3.848712870794229*^9, 
   3.848832485613496*^9, 3.849193154817152*^9},
 CellLabel->
  "During evaluation of \
In[344]:=",ExpressionUUID->"4ceb9adc-070e-44ec-adeb-6d5135fdadc6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Delta]b", "[", "1", "]"}], "\[Rule]", 
   FractionBox[
    RowBox[{
     SuperscriptBox["2", 
      RowBox[{
       RowBox[{"-", "4"}], "-", 
       RowBox[{"2", " ", "eps"}]}]], " ", 
     SuperscriptBox["\[Pi]", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "eps"}]], " ", 
     RowBox[{"a", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", 
        FractionBox["1", "2"]}]}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], "-", 
       RowBox[{"2", " ", "eps"}]}], "]"}]}], 
    RowBox[{
     SqrtBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[Sigma]", "2"]}]], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], "+", "eps"}], "]"}], " ", 
     RowBox[{"m", "[", "1", "]"}], " ", 
     RowBox[{"m", "[", "2", "]"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.842217393933384*^9, 3.842217418649325*^9}, 
   3.8422180119309387`*^9, 3.842218068238673*^9, 3.842218103777809*^9, 
   3.842218211544056*^9, 3.84221824438842*^9, 3.842218277928693*^9, 
   3.842218459642579*^9, 3.842218571207471*^9, 3.842474456225009*^9, {
   3.84253069535892*^9, 3.842530723695077*^9}, 3.842530939631332*^9, 
   3.8425366796020947`*^9, 3.8425517465726137`*^9, 3.845213214676401*^9, 
   3.845214947851233*^9, 3.845217436680996*^9, 3.845217784048279*^9, 
   3.84521795580194*^9, 3.845410658233629*^9, 3.847209861166151*^9, 
   3.848060813783072*^9, 3.848253227094779*^9, 3.848253380241579*^9, 
   3.848338972738758*^9, 3.848712870790289*^9, 3.848832485608961*^9, 
   3.849193154820444*^9},
 CellLabel->
  "Out[347]=",ExpressionUUID->"9b11ce72-029d-4a0d-90cb-c6caddb0c31a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[CapitalDelta]b", "[", "1", "]"}], "\[Rule]", 
   FractionBox[
    RowBox[{
     SuperscriptBox["2", 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       RowBox[{"2", " ", "eps"}]}]], " ", 
     SuperscriptBox["\[Pi]", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "eps"}]], " ", 
     RowBox[{"a", "[", 
      RowBox[{"1", ",", "0"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "eps"}]}], "]"}]}], 
    RowBox[{
     SqrtBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[Sigma]", "2"]}]], " ", 
     RowBox[{"Gamma", "[", "eps", "]"}], " ", 
     RowBox[{"m", "[", "1", "]"}], " ", 
     RowBox[{"m", "[", "2", "]"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.842217393933384*^9, 3.842217418649325*^9}, 
   3.8422180119309387`*^9, 3.842218068238673*^9, 3.842218103777809*^9, 
   3.842218211544056*^9, 3.84221824438842*^9, 3.842218277928693*^9, 
   3.842218459642579*^9, 3.842218571207471*^9, 3.842474456225009*^9, {
   3.84253069535892*^9, 3.842530723695077*^9}, 3.842530939631332*^9, 
   3.8425366796020947`*^9, 3.8425517465726137`*^9, 3.845213214676401*^9, 
   3.845214947851233*^9, 3.845217436680996*^9, 3.845217784048279*^9, 
   3.84521795580194*^9, 3.845410658233629*^9, 3.847209861166151*^9, 
   3.848060813783072*^9, 3.848253227094779*^9, 3.848253380241579*^9, 
   3.848338972738758*^9, 3.848712870790289*^9, 3.848832485608961*^9, 
   3.849193154822021*^9},
 CellLabel->
  "Out[348]=",ExpressionUUID->"1a73d459-c7fd-4bf8-9889-4775505d0098"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"eikonal", " ", "relation", " ", "at", " ", "2"}], "-", "loops"}],
    " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"eikonal", "[", "2", "]"}], "=", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"Coefficient", "[", 
         RowBox[{"match", ",", "\[Alpha]", ",", "3"}], "]"}], 
        SuperscriptBox["msqb", 
         RowBox[{"3", " ", "eps"}]]], "//", "Cancel"}], ",", "msqb", ",", 
      "FullSimplify"}], "]"}]}], "\n", 
   RowBox[{"Print", "[", "\"\<the 2-loop consistency conditions:\>\"", "]"}], 
   "\n", 
   RowBox[{
    RowBox[{"consistency", "[", 
     RowBox[{"2", ",", "1"}], "]"}], "=", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"eikonal", "[", "2", "]"}], ",", "msqb", ",", "0"}], "]"}]}], 
   "\n", 
   RowBox[{
    RowBox[{"consistency", "[", 
     RowBox[{"2", ",", "2"}], "]"}], "=", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"eikonal", "[", "2", "]"}], ",", "msqb", ",", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}]}], "]"}]}], "\n", "\n", 
   RowBox[{"Print", "[", "\"\<determine the new 2-loop eikonal:\>\"", "]"}], 
   "\n", 
   RowBox[{
    RowBox[{"\[Delta]bSol", "[", "2", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"eikonal", "[", "2", "]"}], ",", "msqb", ",", 
            RowBox[{"-", "1"}]}], "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{"\[Delta]b", "[", "2", "]"}]}], "]"}], "/.", 
       RowBox[{"\[Delta]bSol", "[", "0", "]"}]}], "/.", 
      RowBox[{"\[CapitalDelta]bSol", "[", "1", "]"}]}], "//", 
     "Flatten"}]}]}]}]], "Code",
 CellChangeTimes->{
  3.842217397045711*^9, {3.842218116582555*^9, 3.8422181415444307`*^9}, {
   3.8422182931269093`*^9, 3.842218306980917*^9}, {3.842530982155357*^9, 
   3.842531050772995*^9}, 3.845410607951425*^9},
 CellLabel->
  "In[349]:=",ExpressionUUID->"1f39c884-4694-47cb-8c94-ac7c74d6e567"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "48"], " ", "\[ImaginaryI]", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", "4"}], " ", "eps"}]], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "eps"}]], " ", 
       RowBox[{"a", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "1"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "3"}], " ", "eps"}], "]"}]}], 
      RowBox[{
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Sigma]", "2"]}]], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "eps"}]}], "]"}], " ", 
       RowBox[{"m", "[", "1", "]"}], " ", 
       RowBox[{"m", "[", "2", "]"}]}]], "+", 
     RowBox[{"64", " ", 
      SuperscriptBox[
       RowBox[{"\[Delta]b", "[", "0", "]"}], "3"]}]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "3"}], "-", 
        RowBox[{"4", " ", "eps"}]}]], " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "eps"}]], " ", 
      RowBox[{"a", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         FractionBox["1", "2"]}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "-", 
        RowBox[{"3", " ", "eps"}]}], "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[Sigma]", "2"]}]], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", 
        RowBox[{"2", " ", "eps"}]}], "]"}], " ", 
      RowBox[{"m", "[", "1", "]"}], " ", 
      RowBox[{"m", "[", "2", "]"}]}]], "+", 
    RowBox[{"4", " ", 
     RowBox[{"\[Delta]b", "[", "0", "]"}], " ", 
     RowBox[{"\[Delta]b", "[", "1", "]"}]}]}], 
   SqrtBox["msqb"]], "+", 
  FractionBox[
   RowBox[{
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["4", 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        RowBox[{"2", " ", "eps"}]}]], " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "eps"}]], " ", 
      RowBox[{"a", "[", 
       RowBox[{"2", ",", "0"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "-", 
        RowBox[{"3", " ", "eps"}]}], "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[Sigma]", "2"]}]], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"2", " ", "eps"}], "]"}], " ", 
      RowBox[{"m", "[", "1", "]"}], " ", 
      RowBox[{"m", "[", "2", "]"}]}]], "-", 
    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
     RowBox[{"\[Delta]b", "[", "2", "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"\[Delta]b", "[", "0", "]"}], " ", 
     RowBox[{"\[CapitalDelta]b", "[", "1", "]"}]}]}], "msqb"]}]], "Output",
 CellChangeTimes->{
  3.842217398057963*^9, {3.842218128666328*^9, 3.842218143652267*^9}, {
   3.8422183074435673`*^9, 3.842218331011574*^9}, 3.842218469196342*^9, 
   3.842218578560783*^9, 3.842474487539022*^9, 3.842530948981789*^9, 
   3.8425310241374598`*^9, 3.842531065459342*^9, 3.842536681460734*^9, 
   3.842551751286825*^9, 3.8452132196699142`*^9, 3.845214950146699*^9, 
   3.845217439009961*^9, 3.845217786101706*^9, 3.845217958022428*^9, 
   3.845410663280579*^9, 3.847209862865889*^9, 3.848060815385412*^9, 
   3.848253228741255*^9, 3.84825338171446*^9, 3.848338974607491*^9, 
   3.84871287248652*^9, 3.848832487336241*^9, 3.849193156467868*^9},
 CellLabel->
  "Out[349]=",ExpressionUUID->"69930c88-93ff-4355-9c60-d3913c9a43a6"],

Cell[BoxData["\<\"the 2-loop consistency conditions:\"\>"], "Print",
 CellChangeTimes->{{3.842218307450029*^9, 3.8422183310174303`*^9}, 
   3.8422184692010727`*^9, 3.842218578565372*^9, 3.842474487543066*^9, 
   3.8425309489865427`*^9, 3.842531024143546*^9, 3.8425310654644823`*^9, 
   3.842536681465124*^9, 3.8425517512923737`*^9, 3.845213219672907*^9, 
   3.8452149501483927`*^9, 3.845217439011345*^9, 3.845217786102942*^9, 
   3.8452179580234537`*^9, 3.84541066328581*^9, 3.8472098628665533`*^9, 
   3.848060815387958*^9, 3.848253228742317*^9, 3.8482533817157917`*^9, 
   3.8483389746087933`*^9, 3.848712872487883*^9, 3.848832487337338*^9, 
   3.849193156469068*^9},
 CellLabel->
  "During evaluation of \
In[349]:=",ExpressionUUID->"ef28a5e3-7e21-4e94-80c7-7180b8146de8"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "48"], " ", "\[ImaginaryI]", " ", 
  RowBox[{"(", 
   RowBox[{
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "4"}], " ", "eps"}]], " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "eps"}]], " ", 
      RowBox[{"a", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", "1"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "3"}], " ", "eps"}], "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[Sigma]", "2"]}]], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "eps"}]}], "]"}], " ", 
      RowBox[{"m", "[", "1", "]"}], " ", 
      RowBox[{"m", "[", "2", "]"}]}]], "+", 
    RowBox[{"64", " ", 
     SuperscriptBox[
      RowBox[{"\[Delta]b", "[", "0", "]"}], "3"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.842217398057963*^9, {3.842218128666328*^9, 3.842218143652267*^9}, {
   3.8422183074435673`*^9, 3.842218331011574*^9}, 3.842218469196342*^9, 
   3.842218578560783*^9, 3.842474487539022*^9, 3.842530948981789*^9, 
   3.8425310241374598`*^9, 3.842531065459342*^9, 3.842536681460734*^9, 
   3.842551751286825*^9, 3.8452132196699142`*^9, 3.845214950146699*^9, 
   3.845217439009961*^9, 3.845217786101706*^9, 3.845217958022428*^9, 
   3.845410663280579*^9, 3.847209862865889*^9, 3.848060815385412*^9, 
   3.848253228741255*^9, 3.84825338171446*^9, 3.848338974607491*^9, 
   3.84871287248652*^9, 3.848832487336241*^9, 3.849193156470343*^9},
 CellLabel->
  "Out[351]=",ExpressionUUID->"ecfed00a-c612-4320-8794-e49384dd486c"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox["2", 
     RowBox[{
      RowBox[{"-", "3"}], "-", 
      RowBox[{"4", " ", "eps"}]}]], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "eps"}]], " ", 
    RowBox[{"a", "[", 
     RowBox[{"2", ",", 
      RowBox[{"-", 
       FractionBox["1", "2"]}]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "-", 
      RowBox[{"3", " ", "eps"}]}], "]"}]}], 
   RowBox[{
    SqrtBox[
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[Sigma]", "2"]}]], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "+", 
      RowBox[{"2", " ", "eps"}]}], "]"}], " ", 
    RowBox[{"m", "[", "1", "]"}], " ", 
    RowBox[{"m", "[", "2", "]"}]}]], "+", 
  RowBox[{"4", " ", 
   RowBox[{"\[Delta]b", "[", "0", "]"}], " ", 
   RowBox[{"\[Delta]b", "[", "1", "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.842217398057963*^9, {3.842218128666328*^9, 3.842218143652267*^9}, {
   3.8422183074435673`*^9, 3.842218331011574*^9}, 3.842218469196342*^9, 
   3.842218578560783*^9, 3.842474487539022*^9, 3.842530948981789*^9, 
   3.8425310241374598`*^9, 3.842531065459342*^9, 3.842536681460734*^9, 
   3.842551751286825*^9, 3.8452132196699142`*^9, 3.845214950146699*^9, 
   3.845217439009961*^9, 3.845217786101706*^9, 3.845217958022428*^9, 
   3.845410663280579*^9, 3.847209862865889*^9, 3.848060815385412*^9, 
   3.848253228741255*^9, 3.84825338171446*^9, 3.848338974607491*^9, 
   3.84871287248652*^9, 3.848832487336241*^9, 3.849193156471684*^9},
 CellLabel->
  "Out[352]=",ExpressionUUID->"4a9dc52f-77f6-4736-a056-36ceece73c92"],

Cell[BoxData["\<\"determine the new 2-loop eikonal:\"\>"], "Print",
 CellChangeTimes->{{3.842218307450029*^9, 3.8422183310174303`*^9}, 
   3.8422184692010727`*^9, 3.842218578565372*^9, 3.842474487543066*^9, 
   3.8425309489865427`*^9, 3.842531024143546*^9, 3.8425310654644823`*^9, 
   3.842536681465124*^9, 3.8425517512923737`*^9, 3.845213219672907*^9, 
   3.8452149501483927`*^9, 3.845217439011345*^9, 3.845217786102942*^9, 
   3.8452179580234537`*^9, 3.84541066328581*^9, 3.8472098628665533`*^9, 
   3.848060815387958*^9, 3.848253228742317*^9, 3.8482533817157917`*^9, 
   3.8483389746087933`*^9, 3.848712872487883*^9, 3.848832487337338*^9, 
   3.849193156472886*^9},
 CellLabel->
  "During evaluation of \
In[349]:=",ExpressionUUID->"6b129920-d8fa-4d98-8a51-d1a8899ebc46"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Delta]b", "[", "2", "]"}], "\[Rule]", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["2", 
          RowBox[{
           RowBox[{"-", "6"}], "-", 
           RowBox[{"2", " ", "eps"}]}]], " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"2", " ", "eps"}]}]], " ", 
         RowBox[{"a", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "1"}]}], "]"}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", "0"}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "eps"}]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"-", "eps"}], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Sigma]", "2"]}], ")"}], " ", 
         RowBox[{"Gamma", "[", "eps", "]"}], " ", 
         SuperscriptBox[
          RowBox[{"m", "[", "1", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"m", "[", "2", "]"}], "2"]}]]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["4", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{"2", " ", "eps"}]}]], " ", 
        SuperscriptBox["\[Pi]", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "eps"}]], " ", 
        RowBox[{"a", "[", 
         RowBox[{"2", ",", "0"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "-", 
          RowBox[{"3", " ", "eps"}]}], "]"}]}], 
       RowBox[{
        SqrtBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[Sigma]", "2"]}]], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"2", " ", "eps"}], "]"}], " ", 
        RowBox[{"m", "[", "1", "]"}], " ", 
        RowBox[{"m", "[", "2", "]"}]}]]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.842217398057963*^9, {3.842218128666328*^9, 3.842218143652267*^9}, {
   3.8422183074435673`*^9, 3.842218331011574*^9}, 3.842218469196342*^9, 
   3.842218578560783*^9, 3.842474487539022*^9, 3.842530948981789*^9, 
   3.8425310241374598`*^9, 3.842531065459342*^9, 3.842536681460734*^9, 
   3.842551751286825*^9, 3.8452132196699142`*^9, 3.845214950146699*^9, 
   3.845217439009961*^9, 3.845217786101706*^9, 3.845217958022428*^9, 
   3.845410663280579*^9, 3.847209862865889*^9, 3.848060815385412*^9, 
   3.848253228741255*^9, 3.84825338171446*^9, 3.848338974607491*^9, 
   3.84871287248652*^9, 3.848832487336241*^9, 3.84919315647845*^9},
 CellLabel->
  "Out[354]=",ExpressionUUID->"993f2404-40c2-4e5f-a8c1-a5f3c5e21b42"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["eikonal consistency", "Subsubsection",
 CellChangeTimes->{{3.845213236485332*^9, 
  3.845213238902445*^9}},ExpressionUUID->"185d6e72-db46-4852-b481-\
f5dd44c24ee2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Print", "[", 
  "\"\<checking whether the eikonal consistency is satisfied for our \
amplitude: \n\t    - this allows us to determine the normalization of 1-loop \
w.r.t. the tree!\>\"", "]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"consistency", "[", "1", "]"}], ")"}], "/.", 
     RowBox[{"\[Delta]bSol", "[", "0", "]"}]}], "/.", "aijRules"}], "/.", 
   "sigmatoz"}], "//", "FullSimplify"}]}], "Code",
 CellChangeTimes->{{3.842536714494967*^9, 3.842536718257039*^9}, {
  3.845213295239242*^9, 3.845213334655085*^9}},
 CellLabel->
  "In[355]:=",ExpressionUUID->"faf87a4b-bc6d-45a8-a2cb-fa5c6b695d94"],

Cell[BoxData["\<\"checking whether the eikonal consistency is satisfied for \
our amplitude: \\n\\t    - this allows us to determine the normalization of \
1-loop w.r.t. the tree!\"\>"], "Print",
 CellChangeTimes->{{3.842536695949943*^9, 3.842536719515023*^9}, 
   3.842551790010028*^9, {3.845213283874208*^9, 3.845213296060108*^9}, 
   3.845213336399632*^9, 3.845214950277177*^9, 3.845217439076417*^9, 
   3.845217786152285*^9, 3.845217958089867*^9, 3.845410671382059*^9, 
   3.847209862901361*^9, 3.8480608422468*^9, 3.8482532288584547`*^9, 
   3.848253381801107*^9, 3.848338974787755*^9, 3.8487128725428667`*^9, 
   3.848832487397889*^9, 3.849193156518066*^9},
 CellLabel->
  "During evaluation of \
In[355]:=",ExpressionUUID->"9adcf074-33c2-44bc-8e1f-e22faf2a9e6e"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.84253669761622*^9, 3.842536719632658*^9}, 
   3.8425517901247063`*^9, {3.8452132838791523`*^9, 3.845213296063917*^9}, 
   3.845213336539516*^9, 3.845214950481638*^9, 3.845217439303529*^9, 
   3.8452177863516283`*^9, 3.845217958295271*^9, 3.845410671713846*^9, 
   3.8472098631093903`*^9, 3.848060842449514*^9, 3.8482532290582333`*^9, 
   3.84825338199179*^9, 3.8483389750128813`*^9, 3.8487128727377987`*^9, 
   3.8488324876117573`*^9, 3.849193156720645*^9},
 CellLabel->
  "Out[356]=",ExpressionUUID->"ae08c2b8-4e8c-4d7f-83c1-6a47baf380e4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
  "Print", "[", 
   "\"\<to check the super-superclassical 2-loop consisstency, i.e. the \
\!\(\*SuperscriptBox[\(tree\), \(3\)]\) and \!\(\*FractionBox[\(a[2, \
\(-1\)]\), \(-\*SuperscriptBox[\(q\), \(2\)]\)]\) at \
O(\!\(\*SuperscriptBox[\(\[Epsilon]\), \(0\)]\)), I would need O(\[Epsilon]) \
terms in the 2-loop amplitude!\>\"", "]"}], "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    FractionBox[
     RowBox[{"a", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "1"}]}], "]"}], 
     RowBox[{"-", 
      SuperscriptBox["q", "2"]}]], " ", "=", "  ", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"(", 
       RowBox[{"-", 
        SuperscriptBox["q", "2"]}], ")"}]], 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"a", "[", 
         RowBox[{"2", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "2"}]}], "]"}], 
        SuperscriptBox["eps", "2"]], "+", 
       FractionBox[
        RowBox[{"a", "[", 
         RowBox[{"2", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}], "eps"], "+", 
       RowBox[{"a", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "]"}], " ", "+", " ", 
       RowBox[{"eps", " ", 
        RowBox[{"a", "[", 
         RowBox[{"2", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "]"}]}]}], ")"}]}]}], "  ", 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"consistency", "[", 
        RowBox[{"2", ",", "1"}], "]"}], "/.", 
       RowBox[{"\[Delta]bSol", "[", "0", "]"}]}], "/.", 
      RowBox[{"{", "\n", 
       RowBox[{
        RowBox[{
         RowBox[{"a", "[", 
          RowBox[{"1", ",", "i_"}], "]"}], "\[RuleDelayed]", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox["eps", "ri"], 
            RowBox[{"a", "[", 
             RowBox[{"1", ",", "i", ",", "ri"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"ri", ",", 
             RowBox[{"-", "1"}], ",", "2"}], "}"}]}], "]"}]}], ",", "\n", 
        RowBox[{
         RowBox[{"a", "[", 
          RowBox[{"2", ",", "i_"}], "]"}], "\[RuleDelayed]", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox["eps", "ri"], 
            RowBox[{"a", "[", 
             RowBox[{"2", ",", "i", ",", "ri"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"ri", ",", 
             RowBox[{"-", "2"}], ",", "1"}], "}"}]}], "]"}]}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"eps", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
   "FullSimplify"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Cases", "[", 
   RowBox[{"%", ",", 
    RowBox[{"a", "[", "__", "]"}], ",", "Infinity"}], "]"}], "//", 
  "Union"}]}], "Code",
 CellChangeTimes->{{3.842218339067892*^9, 3.842218368426729*^9}, {
  3.8422184831580133`*^9, 3.8422184922076283`*^9}, {3.8422185921215897`*^9, 
  3.842218620999373*^9}, {3.842218700598886*^9, 3.842218731858453*^9}, {
  3.84221882034241*^9, 3.842218880048253*^9}, {3.842218958943789*^9, 
  3.842219041487537*^9}, {3.842219088660898*^9, 3.842219118689974*^9}, {
  3.842219301959066*^9, 3.8422193091841097`*^9}, {3.842219362975295*^9, 
  3.842219403659093*^9}, {3.842219497258745*^9, 3.842219525071226*^9}, {
  3.842219555302051*^9, 3.8422195877603807`*^9}, {3.8422197212179337`*^9, 
  3.842219757710269*^9}, {3.842223585055983*^9, 3.842223609429991*^9}, {
  3.842531121572461*^9, 3.842531239095978*^9}, {3.842531304031933*^9, 
  3.8425313324341993`*^9}, {3.842531365642398*^9, 3.8425314718980083`*^9}, {
  3.842531502021482*^9, 3.842531621491509*^9}, {3.842531774553371*^9, 
  3.84253179933467*^9}},
 CellLabel->
  "In[357]:=",ExpressionUUID->"f0a0d80b-fe24-4434-89d5-1b20cc350cf9"],

Cell[BoxData["\<\"to check the super-superclassical 2-loop consisstency, i.e. \
the \\!\\(\\*SuperscriptBox[\\(tree\\), \\(3\\)]\\) and \\!\\(\\*FractionBox[\
\\(a[2, \\(-1\\)]\\), \\(-\\*SuperscriptBox[\\(q\\), \\(2\\)]\\)]\\) at O(\\!\
\\(\\*SuperscriptBox[\\(\[Epsilon]\\), \\(0\\)]\\)), I would need \
O(\[Epsilon]) terms in the 2-loop amplitude!\"\>"], "Print",
 CellChangeTimes->{
  3.842531336753154*^9, {3.8425313945953217`*^9, 3.842531447228726*^9}, {
   3.842531480231227*^9, 3.842531502635446*^9}, 3.842531623274909*^9, 
   3.842538969328833*^9, 3.8425517937520247`*^9, 3.8452149504896727`*^9, 
   3.845217439311062*^9, 3.845217786358507*^9, 3.845217958302382*^9, 
   3.845410673566804*^9, 3.847209863117567*^9, 3.848060850431484*^9, 
   3.848253229079791*^9, 3.8482533819987707`*^9, 3.8483389750273027`*^9, 
   3.848712872753125*^9, 3.848832487670191*^9, 3.84919315673074*^9},
 CellLabel->
  "During evaluation of \
In[357]:=",ExpressionUUID->"cc0f5e63-8491-4cd8-a1b1-78d833825980"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"a", "[", 
    RowBox[{"0", ",", 
     RowBox[{"-", "1"}]}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"2", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}]}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"2", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}]}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"2", ",", 
     RowBox[{"-", "1"}], ",", "0"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"2", ",", 
     RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8425313381368504`*^9, {3.842531402916153*^9, 3.842531452716344*^9}, {
   3.842531486797825*^9, 3.842531505001947*^9}, 3.842531623324059*^9, 
   3.84253897624225*^9, 3.8425518021301947`*^9, 3.8452149593902893`*^9, 
   3.845217445070554*^9, 3.845217791431129*^9, 3.845217963358058*^9, 
   3.845410683460746*^9, 3.8472098713282623`*^9, 3.848060858282897*^9, 
   3.848253236859874*^9, 3.848253382233289*^9, 3.848338983812347*^9, 
   3.8487128808370647`*^9, 3.8488324959572372`*^9, 3.849193164778014*^9},
 CellLabel->
  "Out[359]=",ExpressionUUID->"ea8416fa-9037-41e0-a812-08bc675474d0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Print", "[", 
  "\"\<as a consistency check, the poles in the epsilon expansion cancel with \
my values of the amplitude:\>\"", "]"}], "\n", 
 RowBox[{
  RowBox[{"tmp", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"consistency", "[", 
        RowBox[{"2", ",", "1"}], "]"}], "/.", 
       RowBox[{"\[Delta]bSol", "[", "0", "]"}]}], "/.", 
      RowBox[{
       RowBox[{"a", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "1"}]}], "]"}], "\[RuleDelayed]", 
       RowBox[{"sn", " ", 
        RowBox[{"a", "[", 
         RowBox[{"2", ",", 
          RowBox[{"-", "1"}]}], "]"}]}]}]}], "/.", "sigmatoz"}], "/.", 
    "aijRules"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{"tmp", ",", 
    RowBox[{"{", 
     RowBox[{"eps", ",", "0", ",", 
      RowBox[{"-", "1"}]}], "}"}]}], "]"}], "//", "FullSimplify"}], "\n", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{"sn", "\[RuleDelayed]", "1"}]}], "//", "FullSimplify"}]}], "Code",
 CellChangeTimes->{{3.842531295193574*^9, 3.842531321363988*^9}, {
  3.842531750707644*^9, 3.8425317625693293`*^9}, {3.8425319288421593`*^9, 
  3.842532027384959*^9}, {3.84253897950484*^9, 3.842538990267088*^9}, {
  3.842551828092451*^9, 3.842551832509308*^9}, {3.845213420518029*^9, 
  3.8452134377444887`*^9}},
 CellLabel->
  "In[360]:=",ExpressionUUID->"541ed4b9-a04a-4c5c-b358-c59de0a80055"],

Cell[BoxData["\<\"as a consistency check, the poles in the epsilon expansion \
cancel with my values of the amplitude:\"\>"], "Print",
 CellChangeTimes->{{3.842531754308901*^9, 3.842531764033718*^9}, 
   3.8425319642475557`*^9, {3.842532009612997*^9, 3.842532027728322*^9}, 
   3.8425389919460697`*^9, 3.8425518066095343`*^9, 3.842551836757102*^9, 
   3.845213366333782*^9, {3.845213428427794*^9, 3.845213438371056*^9}, 
   3.845214959587892*^9, 3.845217445154336*^9, 3.845217791474197*^9, 
   3.845217963416339*^9, 3.845410685884272*^9, 3.847209871407352*^9, 
   3.848060864986166*^9, 3.848253236925407*^9, 3.848253382242703*^9, 
   3.848338983919405*^9, 3.848712880940948*^9, 3.848832495995927*^9, 
   3.84919316488208*^9},
 CellLabel->
  "During evaluation of \
In[360]:=",ExpressionUUID->"a3a568f6-3698-424d-b928-77ebfc1e1fe4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "sn"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["z", "2"]}], ")"}], "3"], " ", 
     SuperscriptBox["\[Alpha]", "3"], " ", 
     SuperscriptBox[
      RowBox[{"q", "[", "1", "]"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"q", "[", "2", "]"}], "3"]}], 
    RowBox[{"6", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["z", "2"]}], ")"}], "3"], " ", 
     SuperscriptBox["eps", "3"]}]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "sn"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["z", "2"]}], ")"}], "3"], " ", 
     SuperscriptBox["\[Alpha]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{"EulerGamma", "+", 
       RowBox[{"Log", "[", "\[Pi]", "]"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"q", "[", "1", "]"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"q", "[", "2", "]"}], "3"]}], 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["z", "2"]}], ")"}], "3"], " ", 
     SuperscriptBox["eps", "2"]}]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "sn"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["z", "2"]}], ")"}], "3"], " ", 
     SuperscriptBox["\[Alpha]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], "+", 
       RowBox[{"18", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"EulerGamma", "+", 
           RowBox[{"Log", "[", "\[Pi]", "]"}]}], ")"}], "2"]}]}], ")"}], " ", 
     
     SuperscriptBox[
      RowBox[{"q", "[", "1", "]"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"q", "[", "2", "]"}], "3"]}], 
    RowBox[{"24", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["z", "2"]}], ")"}], "3"], " ", "eps"}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "eps", "]"}], "0"],
    SeriesData[$CellContext`eps, 0, {}, -3, 0, 1],
    Editable->False]}],
  SeriesData[$CellContext`eps, 0, {Complex[0, 
      Rational[1, 6]] (-1 + $CellContext`sn) (-1 + $CellContext`z^2)^(-3) (
      1 + $CellContext`z^2)^3 $CellContext`\[Alpha]^3 $CellContext`q[
      1]^3 $CellContext`q[2]^3, Complex[0, 
      Rational[1, 2]] (-1 + $CellContext`sn) (-1 + $CellContext`z^2)^(-3) (
      1 + $CellContext`z^2)^3 $CellContext`\[Alpha]^3 (EulerGamma + 
     Log[Pi]) $CellContext`q[1]^3 $CellContext`q[2]^3, Complex[0, 
      Rational[1, 24]] (-1 + $CellContext`sn) (-1 + $CellContext`z^2)^(-3) (
      1 + $CellContext`z^2)^3 $CellContext`\[Alpha]^3 (Pi^2 + 
     18 (EulerGamma + Log[Pi])^2) $CellContext`q[1]^3 $CellContext`q[
      2]^3}, -3, 0, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.842531755889402*^9, 3.842531764038067*^9}, 
   3.8425319642859993`*^9, {3.8425320096487837`*^9, 3.842532027767799*^9}, 
   3.8425389934205437`*^9, {3.842551808105178*^9, 3.842551837088635*^9}, 
   3.84521336882524*^9, {3.8452134297573843`*^9, 3.8452134396579933`*^9}, 
   3.845214960941709*^9, 3.8452174464150057`*^9, 3.845217792741851*^9, 
   3.8452179647893467`*^9, 3.845410686674917*^9, 3.8472098718428717`*^9, 
   3.848060865459022*^9, 3.848253237379716*^9, 3.848253382632313*^9, 
   3.848338984451069*^9, 3.8487128814086514`*^9, 3.848832496475421*^9, 
   3.849193165330508*^9},
 CellLabel->
  "Out[362]=",ExpressionUUID->"a9915d86-115a-4d58-9bbe-b56c330e776b"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "eps", "]"}], "0"],
  SeriesData[$CellContext`eps, 0, {}, 0, 0, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.842531755889402*^9, 3.842531764038067*^9}, 
   3.8425319642859993`*^9, {3.8425320096487837`*^9, 3.842532027767799*^9}, 
   3.8425389934205437`*^9, {3.842551808105178*^9, 3.842551837088635*^9}, 
   3.84521336882524*^9, {3.8452134297573843`*^9, 3.8452134396579933`*^9}, 
   3.845214960941709*^9, 3.8452174464150057`*^9, 3.845217792741851*^9, 
   3.8452179647893467`*^9, 3.845410686674917*^9, 3.8472098718428717`*^9, 
   3.848060865459022*^9, 3.848253237379716*^9, 3.848253382632313*^9, 
   3.848338984451069*^9, 3.8487128814086514`*^9, 3.848832496475421*^9, 
   3.84919316533215*^9},
 CellLabel->
  "Out[363]=",ExpressionUUID->"c7939574-7a0f-4349-9e70-5c6abdba41af"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Print", "[", 
  "\"\<the superclassical consistency check works out:\>\"", "]"}], "\n", 
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"consistency", "[", 
         RowBox[{"2", ",", "2"}], "]"}], "/.", 
        RowBox[{"\[Delta]bSol", "[", "0", "]"}]}], "/.", 
       RowBox[{"\[Delta]bSol", "[", "1", "]"}]}], "/.", "aijRules"}], "/.", 
     "sigmatoz"}], ",", 
    RowBox[{"{", 
     RowBox[{"eps", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]}], "Code",
 CellChangeTimes->{
  3.842531323936112*^9, {3.8425320610688667`*^9, 3.842532062707645*^9}, {
   3.842532130926111*^9, 3.842532161813662*^9}, {3.842532194073409*^9, 
   3.842532286887534*^9}, {3.84253253378736*^9, 3.8425325351191263`*^9}, 
   3.842539003190502*^9, 3.845213446266526*^9},
 CellLabel->
  "In[364]:=",ExpressionUUID->"23b97119-79e4-4f56-9e12-c2fb927a78af"],

Cell[BoxData["\<\"the superclassical consistency check works out:\"\>"], \
"Print",
 CellChangeTimes->{{3.842532056374852*^9, 3.842532063261683*^9}, 
   3.8425321341238728`*^9, 3.842532165563596*^9, 3.842532203083311*^9, {
   3.842532238848674*^9, 3.8425322875392847`*^9}, 3.842532742944899*^9, 
   3.842539004644846*^9, 3.842551841986598*^9, 3.845213447578767*^9, 
   3.84521496104212*^9, 3.845217446463434*^9, 3.845217792905279*^9, 
   3.8452179648944397`*^9, 3.84541069483512*^9, 3.847209871850053*^9, 
   3.848060868723021*^9, 3.848253237389372*^9, 3.848253382641491*^9, 
   3.8483389844628487`*^9, 3.848712881420027*^9, 3.848832496488591*^9, 
   3.849193165339807*^9},
 CellLabel->
  "During evaluation of \
In[364]:=",ExpressionUUID->"b012f8fe-24f5-4cf4-bbaf-a907e13a1920"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "eps", "]"}], "1"],
  SeriesData[$CellContext`eps, 0, {}, 1, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.842532057062428*^9, 3.842532069085959*^9}, 
   3.842532134310498*^9, 3.842532166262271*^9, 3.842532203238468*^9, {
   3.842532243715104*^9, 3.842532287543107*^9}, 3.842532742948634*^9, 
   3.842539004997898*^9, 3.842551842344555*^9, 3.845213448009316*^9, 
   3.845214961413035*^9, 3.8452174468586082`*^9, 3.8452177932755136`*^9, 
   3.8452179653397083`*^9, 3.845410695259185*^9, 3.8472098722190332`*^9, 
   3.848060869082073*^9, 3.848253237739934*^9, 3.8482533829401608`*^9, 
   3.848338984885594*^9, 3.848712881765565*^9, 3.848832496920451*^9, 
   3.8491931657112923`*^9},
 CellLabel->
  "Out[365]=",ExpressionUUID->"858bc1ad-98d9-430b-a8ac-d637e0a021e4"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["eikonal phase", "Subsubsection",
 CellChangeTimes->{{3.8452135044009657`*^9, 
  3.845213507001356*^9}},ExpressionUUID->"340f603f-bbdc-4019-bbeb-\
314c2184dc0d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
  "Print", "[", "\"\<the tree-level eikonal phase is purely real:\>\"", "]"}],
   "\n"}], "\n", 
 RowBox[{
  RowBox[{"re\[Delta]b", "[", "0", "]"}], "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[Delta]bSol", "[", "0", "]"}], "/.", "aijRules"}], "//.", 
      "sigmatoz"}], "//", "FullSimplify"}], ")"}], "[", 
   RowBox[{"[", 
    RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"re\[Delta]", "[", "0", "]"}], "=", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"re\[Delta]b", "[", "0", "]"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", 
         SuperscriptBox["b", "2"]}], ")"}], "eps"]], ",", 
     RowBox[{"{", 
      RowBox[{"eps", ",", "0", ",", "0"}], "}"}]}], "]"}]}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<the 1-loop eikonal phase is purely real:\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"re\[Delta]b", "[", "1", "]"}], "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[Delta]bSol", "[", "1", "]"}], "/.", "aijRules"}], "//.", 
      "sigmatoz"}], "//", "FullSimplify"}], ")"}], "[", 
   RowBox[{"[", 
    RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"re\[Delta]", "[", "1", "]"}], "=", 
   FractionBox[
    RowBox[{"re\[Delta]b", "[", "1", "]"}], "b"]}], ";"}]}], "Code",
 CellChangeTimes->{{3.845215253701982*^9, 3.845215269307145*^9}},
 CellLabel->
  "In[366]:=",ExpressionUUID->"15bb65c5-9863-4385-86d1-8fc377bd225c"],

Cell[BoxData["\<\"the tree-level eikonal phase is purely real:\"\>"], "Print",
 CellChangeTimes->{3.8452135154999237`*^9, 3.845214968175661*^9, 
  3.845217446912033*^9, 3.8452177933021593`*^9, 3.845217965399128*^9, 
  3.8454107051259747`*^9, 3.845411580235602*^9, 3.847209872227735*^9, 
  3.848060884082355*^9, 3.848253237751053*^9, 3.84825338297712*^9, 
  3.848338984946188*^9, 3.8487128817839937`*^9, 3.848832496933864*^9, 
  3.849193165761771*^9},
 CellLabel->
  "During evaluation of \
In[366]:=",ExpressionUUID->"d5e5e36a-4fb8-458d-905f-4a3e8b217523"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[Pi]", "eps"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["z", "2"]}], ")"}], " ", "\[Alpha]", " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"-", "eps"}], "]"}], " ", 
   RowBox[{"q", "[", "1", "]"}], " ", 
   RowBox[{"q", "[", "2", "]"}]}], 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["z", "2"]}], ")"}]}]]], "Output",
 CellChangeTimes->{3.845213515568986*^9, 3.845214968228648*^9, 
  3.8452174469725447`*^9, 3.845217793345805*^9, 3.845217965460724*^9, 
  3.8454107051897917`*^9, 3.845411580304431*^9, 3.8472098722719173`*^9, 
  3.84806088412759*^9, 3.848253237795393*^9, 3.84825338301943*^9, 
  3.84833898499286*^9, 3.848712881824925*^9, 3.8488324969807463`*^9, 
  3.849193165769459*^9},
 CellLabel->
  "Out[367]=",ExpressionUUID->"415f2337-5887-4eb7-a2c4-01668c80e01e"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["z", "2"]}], ")"}], " ", "\[Alpha]", " ", 
    RowBox[{"(", 
     RowBox[{"EulerGamma", "-", 
      RowBox[{"Log", "[", 
       RowBox[{"-", 
        SuperscriptBox["b", "2"]}], "]"}], "+", 
      RowBox[{"Log", "[", "\[Pi]", "]"}]}], ")"}], " ", 
    RowBox[{"q", "[", "1", "]"}], " ", 
    RowBox[{"q", "[", "2", "]"}]}], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["z", "2"]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{3.845213515568986*^9, 3.845214968228648*^9, 
  3.8452174469725447`*^9, 3.845217793345805*^9, 3.845217965460724*^9, 
  3.8454107051897917`*^9, 3.845411580304431*^9, 3.8472098722719173`*^9, 
  3.84806088412759*^9, 3.848253237795393*^9, 3.84825338301943*^9, 
  3.84833898499286*^9, 3.848712881824925*^9, 3.8488324969807463`*^9, 
  3.8491931659205713`*^9},
 CellLabel->
  "Out[368]=",ExpressionUUID->"36175131-f81f-4f47-a59d-75547a4df90c"],

Cell[BoxData["\<\"the 1-loop eikonal phase is purely real:\"\>"], "Print",
 CellChangeTimes->{3.8452135154999237`*^9, 3.845214968175661*^9, 
  3.845217446912033*^9, 3.8452177933021593`*^9, 3.845217965399128*^9, 
  3.8454107051259747`*^9, 3.845411580235602*^9, 3.847209872227735*^9, 
  3.848060884082355*^9, 3.848253237751053*^9, 3.84825338297712*^9, 
  3.848338984946188*^9, 3.8487128817839937`*^9, 3.848832496933864*^9, 
  3.8491931659216337`*^9},
 CellLabel->
  "During evaluation of \
In[366]:=",ExpressionUUID->"238db421-9435-41ae-a52b-a7d31635b80d"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["2", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", "eps"}]}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{"1", "+", 
     RowBox[{"2", " ", "eps"}]}]], " ", "z", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["z", "2"]}], ")"}], "2"]}], "+", 
     RowBox[{"4", " ", "eps", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["z", "2"]}], ")"}], "2"]}]}], ")"}], " ", 
   SuperscriptBox["\[Alpha]", "2"], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["1", "2"], "-", 
     RowBox[{"2", " ", "eps"}]}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"m", "[", "1", "]"}], "+", 
     RowBox[{"m", "[", "2", "]"}]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"q", "[", "1", "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"q", "[", "2", "]"}], "2"], " ", 
   RowBox[{"Sec", "[", 
    RowBox[{"eps", " ", "\[Pi]"}], "]"}]}], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["z", "2"]}], ")"}], "3"], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "-", "eps"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["1", "2"], "+", "eps"}], "]"}], " ", 
   RowBox[{"m", "[", "1", "]"}], " ", 
   RowBox[{"m", "[", "2", "]"}]}]]], "Output",
 CellChangeTimes->{3.845213515568986*^9, 3.845214968228648*^9, 
  3.8452174469725447`*^9, 3.845217793345805*^9, 3.845217965460724*^9, 
  3.8454107051897917`*^9, 3.845411580304431*^9, 3.8472098722719173`*^9, 
  3.84806088412759*^9, 3.848253237795393*^9, 3.84825338301943*^9, 
  3.84833898499286*^9, 3.848712881824925*^9, 3.8488324969807463`*^9, 
  3.849193168022402*^9},
 CellLabel->
  "Out[370]=",ExpressionUUID->"b67f7928-8629-4af2-b105-caef41cc70dc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Print", "[", 
  "\"\<Only the imaginary part of the phase has a IR divergence [consistent \
with Veneziano GR computation]: \>\"", "]"}], "\n", 
 RowBox[{"tmp", "=", 
  RowBox[{
   RowBox[{"\[Delta]bSol", "[", "2", "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"tmp", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"tmp", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "/.", 
        RowBox[{"\[Delta]bSol", "[", "0", "]"}]}], "/.", 
       RowBox[{"\[Delta]bSol", "[", "1", "]"}]}], "/.", 
      RowBox[{"\[CapitalDelta]bSol", "[", "1", "]"}]}], "/.", "sigmatoz"}], "/.",
     "aijRules"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{"tmp", ",", 
    RowBox[{"{", 
     RowBox[{"eps", ",", "0", ",", 
      RowBox[{"-", "1"}]}], "}"}]}], "]"}], "//", "FullSimplify"}]}], "Code",
 CellChangeTimes->{{3.8452135824125547`*^9, 3.8452135967789373`*^9}, {
  3.8452136648789673`*^9, 3.84521366833356*^9}},
 CellLabel->
  "In[372]:=",ExpressionUUID->"9a1b4a62-a39d-4272-93ee-fc2cc4002e69"],

Cell[BoxData["\<\"Only the imaginary part of the phase has a IR divergence \
[consistent with Veneziano GR computation]: \"\>"], "Print",
 CellChangeTimes->{3.8452135979409037`*^9, 3.8452136688897963`*^9, 
  3.845214971093803*^9, 3.84521744937639*^9, 3.84521779534015*^9, 
  3.845217967550582*^9, 3.845410718796777*^9, 3.845411585550591*^9, 
  3.8472098745240726`*^9, 3.848060905445099*^9, 3.848253239964945*^9, 
  3.8482533834503307`*^9, 3.848338987584999*^9, 3.848712884039506*^9, 
  3.848832499281624*^9, 3.8491931680866623`*^9},
 CellLabel->
  "During evaluation of \
In[372]:=",ExpressionUUID->"cc17054c-81aa-40ea-9e99-0bd7162571c9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Delta]b", "[", "2", "]"}], "\[Rule]", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["2", 
         RowBox[{
          RowBox[{"-", "6"}], "-", 
          RowBox[{"2", " ", "eps"}]}]], " ", 
        SuperscriptBox["\[Pi]", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"2", " ", "eps"}]}]], " ", 
        RowBox[{"a", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "1"}]}], "]"}], " ", 
        RowBox[{"a", "[", 
         RowBox[{"1", ",", "0"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "eps"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"-", "eps"}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[Sigma]", "2"]}], ")"}], " ", 
        RowBox[{"Gamma", "[", "eps", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", "1", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", "2", "]"}], "2"]}]]}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["4", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"2", " ", "eps"}]}]], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "eps"}]], " ", 
       RowBox[{"a", "[", 
        RowBox[{"2", ",", "0"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "-", 
         RowBox[{"3", " ", "eps"}]}], "]"}]}], 
      RowBox[{
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Sigma]", "2"]}]], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"2", " ", "eps"}], "]"}], " ", 
       RowBox[{"m", "[", "1", "]"}], " ", 
       RowBox[{"m", "[", "2", "]"}]}]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.8452135979437037`*^9, 3.845213668894103*^9, 
  3.84521497109726*^9, 3.845217449379695*^9, 3.845217795343872*^9, 
  3.845217967553833*^9, 3.84541071880462*^9, 3.845411585554058*^9, 
  3.8472098745250387`*^9, 3.8480609054475937`*^9, 3.848253239967108*^9, 
  3.848253383451993*^9, 3.848338987586543*^9, 3.8487128840427513`*^9, 
  3.848832499286481*^9, 3.849193168089226*^9},
 CellLabel->
  "Out[373]=",ExpressionUUID->"c93c8dec-2971-4a34-abcd-9ff0cd4d5b09"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", "z", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
     SuperscriptBox["\[Alpha]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["z", "4"], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["z", "2"]}], "+", 
          SuperscriptBox["z", "4"]}], ")"}], " ", 
        RowBox[{"Log", "[", "z", "]"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"q", "[", "1", "]"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"q", "[", "2", "]"}], "3"]}], 
    RowBox[{"\[Pi]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["z", "2"]}], ")"}], "5"], " ", 
     RowBox[{"m", "[", "1", "]"}], " ", 
     RowBox[{"m", "[", "2", "]"}], " ", "eps"}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "eps", "]"}], "0"],
    SeriesData[$CellContext`eps, 0, {}, -1, 0, 1],
    Editable->False]}],
  SeriesData[$CellContext`eps, 0, {
   Complex[0, 2] 
    Pi^(-1) $CellContext`z (-1 + $CellContext`z^2)^(-5) (
      1 + $CellContext`z^2)^2 $CellContext`\[Alpha]^3 (-1 + $CellContext`z^4 + 
     2 (1 - 8 $CellContext`z^2 + $CellContext`z^4) 
      Log[$CellContext`z]) $CellContext`m[1]^(-1) $CellContext`m[
      2]^(-1) $CellContext`q[1]^3 $CellContext`q[2]^3}, -1, 0, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.8452135979437037`*^9, 3.845213668894103*^9, 
  3.84521497109726*^9, 3.845217449379695*^9, 3.845217795343872*^9, 
  3.845217967553833*^9, 3.84541071880462*^9, 3.845411585554058*^9, 
  3.8472098745250387`*^9, 3.8480609054475937`*^9, 3.848253239967108*^9, 
  3.848253383451993*^9, 3.848338987586543*^9, 3.8487128840427513`*^9, 
  3.848832499286481*^9, 3.849193169300251*^9},
 CellLabel->
  "Out[375]=",ExpressionUUID->"f1ed2eb3-554f-463b-b8f1-b4d68c207b9f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Print", "[", 
  "\"\<The IR-finite part of the eikonal phase and the real part of the \
eikonal phase [required for the angle]:\>\"", "]"}], "\n", 
 RowBox[{"tmp", "=", 
  RowBox[{
   RowBox[{"\[Delta]bSol", "[", "2", "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"tmp", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"tmp", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "/.", 
         RowBox[{"\[Delta]bSol", "[", "0", "]"}]}], "/.", 
        RowBox[{"\[Delta]bSol", "[", "1", "]"}]}], "/.", 
       RowBox[{"\[CapitalDelta]bSol", "[", "1", "]"}]}], "/.", "sigmatoz"}], "/.",
      "aijRules"}]}], ";"}], "\n"}], "\n", 
 RowBox[{"Print", "[", 
  "\"\<The finite part of the eikonal has real and imaginary parts!\>\"", 
  "]"}], "\n", 
 RowBox[{
  RowBox[{"tmp", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{"tmp", ",", 
       RowBox[{"{", 
        RowBox[{"eps", ",", "0", ",", "0"}], "}"}]}], "]"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", "<", "z", "<", "1"}], "}"}]}]}], "]"}]}], "\n"}], "\n", 
 RowBox[{"Print", "[", 
  "\"\<the real part of the phase is relevant for the scattering angle:\>\"", 
  "]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"re\[Delta]b", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{"Refine", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{"tmp", ",", "eps", ",", "0"}], "]"}], "//", 
        "ComplexExpand"}], "//", "Re"}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"m", "[", "1", "]"}], ">", "0"}], ",", 
         RowBox[{
          RowBox[{"m", "[", "2", "]"}], ">", "0"}], ",", 
         RowBox[{
          RowBox[{"q", "[", "1", "]"}], ">", "0"}], ",", 
         RowBox[{
          RowBox[{"q", "[", "2", "]"}], ">", "0"}], ",", 
         RowBox[{"0", "<", "z", "<", "1"}], ",", 
         RowBox[{"\[Alpha]", ">", "0"}]}], "}"}]}]}], "]"}], "//", 
    "FullSimplify"}]}], "\n"}], "\n", 
 RowBox[{"ttmp", "=", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[Delta]bSol", "[", "2", "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "2"}], "]"}], "]"}], "/.", "aijRulesMush"}], "//.",
       "sigmatoz"}], ",", 
     RowBox[{"{", 
      RowBox[{"eps", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
   "Normal"}]}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<the real part of the phase in the mushroom-sector is relevant for the \
scattering angle:\>\"", "]"}], "\n", 
 RowBox[{
  RowBox[{"re\[Delta]bMush", "[", "2", "]"}], "=", 
  RowBox[{
   RowBox[{"Refine", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"ttmp", ",", "eps", ",", "0"}], "]"}], "//", 
       "ComplexExpand"}], "//", "Re"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"m", "[", "1", "]"}], ">", "0"}], ",", 
        RowBox[{
         RowBox[{"m", "[", "2", "]"}], ">", "0"}], ",", 
        RowBox[{
         RowBox[{"q", "[", "1", "]"}], ">", "0"}], ",", 
        RowBox[{
         RowBox[{"q", "[", "2", "]"}], ">", "0"}], ",", 
        RowBox[{"0", "<", "z", "<", "1"}], ",", 
        RowBox[{"\[Alpha]", ">", "0"}]}], "}"}]}]}], "]"}], "//", 
   "FullSimplify"}]}]}], "Code",
 CellChangeTimes->{{3.8452136878857937`*^9, 3.84521374944585*^9}, {
  3.845213821398593*^9, 3.8452138757377377`*^9}, {3.8452141020273333`*^9, 
  3.845214111723976*^9}, {3.845410737158206*^9, 3.845410738652459*^9}},
 CellLabel->
  "In[376]:=",ExpressionUUID->"c2ae4d70-bef7-4372-825e-953010cf2b1c"],

Cell[BoxData["\<\"The IR-finite part of the eikonal phase and the real part \
of the eikonal phase [required for the angle]:\"\>"], "Print",
 CellChangeTimes->{
  3.845213708296874*^9, 3.845213751340579*^9, 3.845213877685115*^9, 
   3.845214055373432*^9, 3.845214112260009*^9, 3.8452149734867373`*^9, 
   3.8452174516928177`*^9, 3.845217797618937*^9, 3.8452179699402027`*^9, {
   3.8454107235553703`*^9, 3.8454107518588123`*^9}, 3.845411588047184*^9, 
   3.847209875831573*^9, 3.848060933594014*^9, 3.848253241164003*^9, 
   3.848253383548562*^9, 3.8483389890470963`*^9, 3.8487128853429823`*^9, 
   3.848832500509424*^9, 3.849193169367659*^9},
 CellLabel->
  "During evaluation of \
In[376]:=",ExpressionUUID->"175d8d20-b3bb-4869-b2e3-c29d766ffb02"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Delta]b", "[", "2", "]"}], "\[Rule]", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["2", 
         RowBox[{
          RowBox[{"-", "6"}], "-", 
          RowBox[{"2", " ", "eps"}]}]], " ", 
        SuperscriptBox["\[Pi]", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"2", " ", "eps"}]}]], " ", 
        RowBox[{"a", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "1"}]}], "]"}], " ", 
        RowBox[{"a", "[", 
         RowBox[{"1", ",", "0"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "eps"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"-", "eps"}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[Sigma]", "2"]}], ")"}], " ", 
        RowBox[{"Gamma", "[", "eps", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", "1", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", "2", "]"}], "2"]}]]}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["4", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"2", " ", "eps"}]}]], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "eps"}]], " ", 
       RowBox[{"a", "[", 
        RowBox[{"2", ",", "0"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "-", 
         RowBox[{"3", " ", "eps"}]}], "]"}]}], 
      RowBox[{
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Sigma]", "2"]}]], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"2", " ", "eps"}], "]"}], " ", 
       RowBox[{"m", "[", "1", "]"}], " ", 
       RowBox[{"m", "[", "2", "]"}]}]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.84521370829963*^9, 3.845213751343383*^9, 3.8452138776890297`*^9, 
   3.845214055376471*^9, 3.845214112263649*^9, 3.845214973491561*^9, 
   3.845217451700645*^9, 3.845217797622171*^9, 3.8452179699443827`*^9, {
   3.845410723559751*^9, 3.845410751864456*^9}, 3.8454115880516768`*^9, 
   3.847209875832485*^9, 3.848060933598423*^9, 3.8482532411655912`*^9, 
   3.8482533835499353`*^9, 3.848338989049013*^9, 3.84871288534538*^9, 
   3.848832500510991*^9, 3.84919316937127*^9},
 CellLabel->
  "Out[377]=",ExpressionUUID->"d244140b-b6c5-4bd8-acf5-c12d37f573d3"],

Cell[BoxData["\<\"The finite part of the eikonal has real and imaginary \
parts!\"\>"], "Print",
 CellChangeTimes->{
  3.845213708296874*^9, 3.845213751340579*^9, 3.845213877685115*^9, 
   3.845214055373432*^9, 3.845214112260009*^9, 3.8452149734867373`*^9, 
   3.8452174516928177`*^9, 3.845217797618937*^9, 3.8452179699402027`*^9, {
   3.8454107235553703`*^9, 3.8454107518588123`*^9}, 3.845411588047184*^9, 
   3.847209875831573*^9, 3.848060933594014*^9, 3.848253241164003*^9, 
   3.848253383548562*^9, 3.8483389890470963`*^9, 3.8487128853429823`*^9, 
   3.848832500509424*^9, 3.849193169372908*^9},
 CellLabel->
  "During evaluation of \
In[376]:=",ExpressionUUID->"fd6b265e-8d22-432e-a470-98544e77334b"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"3", " ", "\[Pi]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["z", "2"]}], ")"}], "5"], " ", 
    SuperscriptBox[
     RowBox[{"m", "[", "1", "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"m", "[", "2", "]"}], "2"]}]], 
  RowBox[{"2", " ", "z", " ", 
   SuperscriptBox["\[Alpha]", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", 
      RowBox[{"m", "[", "2", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "-", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"z", "+", 
               SuperscriptBox["z", "3"]}], ")"}], "2"]}], "+", 
           RowBox[{"3", " ", "EulerGamma", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"8", " ", 
               SuperscriptBox["z", "2"]}], "+", 
              SuperscriptBox["z", "4"]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["z", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"7", "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["z", "2"]}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["z", "4"]}]}], ")"}]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"8", " ", 
               SuperscriptBox["z", "2"]}], "+", 
              SuperscriptBox["z", "4"]}], ")"}], " ", 
            RowBox[{"Log", "[", "\[Pi]", "]"}]}]}], ")"}], " ", 
         RowBox[{"Log", "[", "z", "]"}], " ", 
         RowBox[{"m", "[", "1", "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["z", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "z", "]"}], "2"], " ", 
         RowBox[{"m", "[", "1", "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["z", "2"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["z", "6"]}]}], ")"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", 
              SuperscriptBox["z", "2"]}], "]"}]}], "-", 
           RowBox[{
            SuperscriptBox["z", "8"], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"z", "-", 
              SuperscriptBox["z", "3"]}], "]"}]}]}], ")"}], " ", 
         RowBox[{"m", "[", "1", "]"}]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"z", "+", 
           SuperscriptBox["z", "3"]}], ")"}], " ", 
         RowBox[{"m", "[", "2", "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"m", "[", "1", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["z", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
         RowBox[{"m", "[", "2", "]"}]}], "-", 
        RowBox[{"3", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["z", "4"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "EulerGamma", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["z", "2"]}], ")"}], "2"]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["z", "4"]}], ")"}]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
            RowBox[{"Log", "[", "\[Pi]", "]"}]}]}], ")"}], " ", 
         RowBox[{"m", "[", "2", "]"}]}], "+", 
        RowBox[{"3", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["z", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "z"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["z", "4"]}], ")"}], " ", 
            RowBox[{"m", "[", "1", "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["z", "2"]}], "-", 
              SuperscriptBox["z", "4"], "+", 
              SuperscriptBox["z", "6"]}], ")"}], " ", 
            RowBox[{"m", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"12", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z", "+", 
         SuperscriptBox["z", "3"]}], ")"}], "2"], " ", 
      RowBox[{"m", "[", "1", "]"}], " ", 
      RowBox[{"m", "[", "2", "]"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        SuperscriptBox["z", "2"]}], "]"}]}]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"q", "[", "1", "]"}], "3"], " ", 
   SuperscriptBox[
    RowBox[{"q", "[", "2", "]"}], "3"]}]}]], "Output",
 CellChangeTimes->{
  3.84521370829963*^9, 3.845213751343383*^9, 3.8452138776890297`*^9, 
   3.845214055376471*^9, 3.845214112263649*^9, 3.845214973491561*^9, 
   3.845217451700645*^9, 3.845217797622171*^9, 3.8452179699443827`*^9, {
   3.845410723559751*^9, 3.845410751864456*^9}, 3.8454115880516768`*^9, 
   3.847209875832485*^9, 3.848060933598423*^9, 3.8482532411655912`*^9, 
   3.8482533835499353`*^9, 3.848338989049013*^9, 3.84871288534538*^9, 
   3.848832500510991*^9, 3.849193185764535*^9},
 CellLabel->
  "Out[380]=",ExpressionUUID->"337d34b3-4ccb-4f1c-99d5-d511a6b85b1e"],

Cell[BoxData["\<\"the real part of the phase is relevant for the scattering \
angle:\"\>"], "Print",
 CellChangeTimes->{
  3.845213708296874*^9, 3.845213751340579*^9, 3.845213877685115*^9, 
   3.845214055373432*^9, 3.845214112260009*^9, 3.8452149734867373`*^9, 
   3.8452174516928177`*^9, 3.845217797618937*^9, 3.8452179699402027`*^9, {
   3.8454107235553703`*^9, 3.8454107518588123`*^9}, 3.845411588047184*^9, 
   3.847209875831573*^9, 3.848060933594014*^9, 3.848253241164003*^9, 
   3.848253383548562*^9, 3.8483389890470963`*^9, 3.8487128853429823`*^9, 
   3.848832500509424*^9, 3.849193185770949*^9},
 CellLabel->
  "During evaluation of \
In[376]:=",ExpressionUUID->"66e844f3-44aa-4651-9280-65a3def4be50"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["z", "2"]}], ")"}], "5"], " ", 
     SuperscriptBox[
      RowBox[{"m", "[", "1", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"m", "[", "2", "]"}], "2"]}]], 
   RowBox[{"2", " ", "z", " ", 
    SuperscriptBox["\[Alpha]", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"m", "[", "2", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z", "+", 
             SuperscriptBox["z", "3"]}], ")"}], "2"], " ", 
          RowBox[{"Log", "[", "z", "]"}], " ", 
          RowBox[{"m", "[", "1", "]"}]}], "+", 
         RowBox[{"z", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["z", "2"], "+", 
            SuperscriptBox["z", "4"], "-", 
            SuperscriptBox["z", "6"]}], ")"}], " ", 
          RowBox[{"m", "[", "2", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["z", "2"]}], ")"}], " ", 
       RowBox[{"m", "[", "1", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "z"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["z", "4"]}], ")"}], " ", 
          RowBox[{"m", "[", "1", "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"7", " ", 
             SuperscriptBox["z", "2"]}], "-", 
            SuperscriptBox["z", "4"], "+", 
            SuperscriptBox["z", "6"]}], ")"}], " ", 
          RowBox[{"m", "[", "2", "]"}]}]}], ")"}]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"q", "[", "1", "]"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"q", "[", "2", "]"}], "3"]}]}]}]], "Output",
 CellChangeTimes->{
  3.84521370829963*^9, 3.845213751343383*^9, 3.8452138776890297`*^9, 
   3.845214055376471*^9, 3.845214112263649*^9, 3.845214973491561*^9, 
   3.845217451700645*^9, 3.845217797622171*^9, 3.8452179699443827`*^9, {
   3.845410723559751*^9, 3.845410751864456*^9}, 3.8454115880516768`*^9, 
   3.847209875832485*^9, 3.848060933598423*^9, 3.8482532411655912`*^9, 
   3.8482533835499353`*^9, 3.848338989049013*^9, 3.84871288534538*^9, 
   3.848832500510991*^9, 3.849193186155972*^9},
 CellLabel->
  "Out[382]=",ExpressionUUID->"67b36b8e-a54c-4c3b-bf4c-aac28226a024"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
     SuperscriptBox["\[Alpha]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"m", "[", "2", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"q", "[", "1", "]"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{"q", "[", "2", "]"}], "2"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"m", "[", "1", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"q", "[", "1", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"q", "[", "2", "]"}], "4"]}]}], ")"}]}], 
    RowBox[{"3", " ", "eps", " ", "\[Pi]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"m", "[", "1", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"m", "[", "2", "]"}], "2"]}]]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"9", " ", "\[Pi]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"m", "[", "1", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"m", "[", "2", "]"}], "2"]}]], 
   RowBox[{
    SuperscriptBox["\[Alpha]", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "8"}], " ", "\[ImaginaryI]"}], "-", 
      RowBox[{"9", " ", "\[ImaginaryI]", " ", "EulerGamma"}], "+", 
      RowBox[{"3", " ", "\[Pi]"}], "-", 
      RowBox[{"4", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["z", "2"]}], "-", 
      RowBox[{"18", " ", "\[ImaginaryI]", " ", "EulerGamma", " ", 
       SuperscriptBox["z", "2"]}], "+", 
      RowBox[{"6", " ", "\[Pi]", " ", 
       SuperscriptBox["z", "2"]}], "-", 
      RowBox[{"8", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["z", "4"]}], "-", 
      RowBox[{"9", " ", "\[ImaginaryI]", " ", "EulerGamma", " ", 
       SuperscriptBox["z", "4"]}], "+", 
      RowBox[{"3", " ", "\[Pi]", " ", 
       SuperscriptBox["z", "4"]}], "+", 
      RowBox[{"12", " ", "\[ImaginaryI]", " ", 
       RowBox[{"ArcTanh", "[", 
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "z"}]}], "]"}]}], "+", 
      RowBox[{"24", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["z", "2"], " ", 
       RowBox[{"ArcTanh", "[", 
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "z"}]}], "]"}]}], "+", 
      RowBox[{"12", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["z", "4"], " ", 
       RowBox[{"ArcTanh", "[", 
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "z"}]}], "]"}]}], "-", 
      RowBox[{"9", " ", "\[ImaginaryI]", " ", 
       RowBox[{"Log", "[", "\[Pi]", "]"}]}], "-", 
      RowBox[{"18", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["z", "2"], " ", 
       RowBox[{"Log", "[", "\[Pi]", "]"}]}], "-", 
      RowBox[{"9", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["z", "4"], " ", 
       RowBox[{"Log", "[", "\[Pi]", "]"}]}], "+", 
      RowBox[{"6", " ", "\[ImaginaryI]", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", "z"}], "]"}]}], "+", 
      RowBox[{"12", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["z", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", "z"}], "]"}]}], "+", 
      RowBox[{"6", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["z", "4"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", "z"}], "]"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"m", "[", "2", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"q", "[", "1", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"q", "[", "2", "]"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"m", "[", "1", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"q", "[", "1", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"q", "[", "2", "]"}], "4"]}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{
  3.84521370829963*^9, 3.845213751343383*^9, 3.8452138776890297`*^9, 
   3.845214055376471*^9, 3.845214112263649*^9, 3.845214973491561*^9, 
   3.845217451700645*^9, 3.845217797622171*^9, 3.8452179699443827`*^9, {
   3.845410723559751*^9, 3.845410751864456*^9}, 3.8454115880516768`*^9, 
   3.847209875832485*^9, 3.848060933598423*^9, 3.8482532411655912`*^9, 
   3.8482533835499353`*^9, 3.848338989049013*^9, 3.84871288534538*^9, 
   3.848832500510991*^9, 3.849193186235427*^9},
 CellLabel->
  "Out[383]=",ExpressionUUID->"5f2a8601-545d-47db-87d9-d08d574349f4"],

Cell[BoxData["\<\"the real part of the phase in the mushroom-sector is \
relevant for the scattering angle:\"\>"], "Print",
 CellChangeTimes->{
  3.845213708296874*^9, 3.845213751340579*^9, 3.845213877685115*^9, 
   3.845214055373432*^9, 3.845214112260009*^9, 3.8452149734867373`*^9, 
   3.8452174516928177`*^9, 3.845217797618937*^9, 3.8452179699402027`*^9, {
   3.8454107235553703`*^9, 3.8454107518588123`*^9}, 3.845411588047184*^9, 
   3.847209875831573*^9, 3.848060933594014*^9, 3.848253241164003*^9, 
   3.848253383548562*^9, 3.8483389890470963`*^9, 3.8487128853429823`*^9, 
   3.848832500509424*^9, 3.8491931862381763`*^9},
 CellLabel->
  "During evaluation of \
In[376]:=",ExpressionUUID->"0cad38f3-f47d-4299-aa0a-79cec765976b"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
   SuperscriptBox["\[Alpha]", "3"], " ", 
   SuperscriptBox[
    RowBox[{"q", "[", "1", "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"q", "[", "2", "]"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"m", "[", "2", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"q", "[", "1", "]"}], "2"]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"m", "[", "1", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"q", "[", "2", "]"}], "2"]}]}], ")"}]}], 
  RowBox[{"3", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"m", "[", "1", "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"m", "[", "2", "]"}], "2"]}]]], "Output",
 CellChangeTimes->{
  3.84521370829963*^9, 3.845213751343383*^9, 3.8452138776890297`*^9, 
   3.845214055376471*^9, 3.845214112263649*^9, 3.845214973491561*^9, 
   3.845217451700645*^9, 3.845217797622171*^9, 3.8452179699443827`*^9, {
   3.845410723559751*^9, 3.845410751864456*^9}, 3.8454115880516768`*^9, 
   3.847209875832485*^9, 3.848060933598423*^9, 3.8482532411655912`*^9, 
   3.8482533835499353`*^9, 3.848338989049013*^9, 3.84871288534538*^9, 
   3.848832500510991*^9, 3.8491931863090477`*^9},
 CellLabel->
  "Out[385]=",ExpressionUUID->"b6c13330-e20c-4541-ac5a-59c3f0611b96"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Scattering angle from eikonal phase", "Subsubsection",
 CellChangeTimes->{{3.8452186100330677`*^9, 
  3.845218615528463*^9}},ExpressionUUID->"d75eac63-0aac-4a0e-ba82-\
8f518a736186"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"chiRelSchematic", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{"SeriesCoefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Tan", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"\[Alpha]", " ", 
           RowBox[{"\[Chi]", "[", "0", "]"}]}], " ", "+", " ", 
          RowBox[{
           SuperscriptBox["\[Alpha]", "2"], 
           RowBox[{"\[Chi]", "[", "1", "]"}]}], " ", "+", " ", 
          RowBox[{
           SuperscriptBox["\[Alpha]", "3"], 
           RowBox[{"\[Chi]", "[", "2", "]"}]}]}], "2"], "]"}], "-", 
       RowBox[{
        FractionBox[
         RowBox[{"-", "1"}], 
         RowBox[{"2", "p\[Infinity]"}]], 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Alpha]", " ", 
               RowBox[{"red", "[", "0", "]"}], " ", 
               RowBox[{"Log", "[", 
                RowBox[{"-", 
                 SuperscriptBox["b", "2"]}], "]"}]}], "  ", "+", " ", 
              RowBox[{
               SuperscriptBox["\[Alpha]", "2"], 
               FractionBox[
                RowBox[{"red", "[", "1", "]"}], "b"]}], " ", "+", " ", 
              RowBox[{
               SuperscriptBox["\[Alpha]", "3"], 
               FractionBox[
                RowBox[{"red", "[", "2", "]"}], 
                RowBox[{"-", 
                 SuperscriptBox["b", "2"]}]]}]}], ")"}]}], "/.", "btobJ"}], 
          ",", "bJ"}], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "0", ",", "3"}], "}"}]}], "]"}], "/.", 
    RowBox[{
     SqrtBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"m", "[", "1", "]"}], "2"], "+", 
       RowBox[{"2", " ", "\[Sigma]", " ", 
        RowBox[{"m", "[", "1", "]"}], " ", 
        RowBox[{"m", "[", "2", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"m", "[", "2", "]"}], "2"]}]], "\[RuleDelayed]", 
     "energy"}]}]}], "*)"}]], "Code",
 CellChangeTimes->{
  3.845214248503429*^9, 3.845217446257483*^9, {3.8454106112827873`*^9, 
   3.845410615334495*^9}},
 CellLabel->
  "In[386]:=",ExpressionUUID->"954d93cd-2bc8-475f-b48e-d95af674218b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "relation", " ", "between", " ", "the", " ", "eikonal", " ", "phase", " ",
      "and", " ", "the", " ", "scattering", " ", 
     RowBox[{"angle", ":", " ", 
      RowBox[{
       RowBox[{"eq", ".", 
        RowBox[{"(", "2.37", ")"}]}], " ", "of", " ", "https"}], ":"}]}], "//", 
    RowBox[{
     RowBox[{
      RowBox[{"arxiv", ".", "org"}], "/", "pdf"}], "/", 
     RowBox[{"2104.03256", ".", "pdf"}]}]}], "  ", "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"rrel", "=", 
     RowBox[{
      RowBox[{"Tan", "[", 
       FractionBox[
        RowBox[{
         RowBox[{"g", " ", 
          RowBox[{"\[Chi]", "[", "0", "]"}]}], " ", "+", " ", 
         RowBox[{
          SuperscriptBox["g", "2"], 
          RowBox[{"\[Chi]", "[", "1", "]"}]}], " ", "+", " ", 
         RowBox[{
          SuperscriptBox["g", "3"], 
          RowBox[{"\[Chi]", "[", "2", "]"}]}]}], "2"], "]"}], "-", 
      RowBox[{
       FractionBox[
        RowBox[{"-", "1"}], 
        RowBox[{"2", "p\[Infinity]"}]], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"2", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"g", " ", 
              RowBox[{"re\[Delta]", "[", "0", "]"}]}], " ", "+", " ", 
             RowBox[{
              SuperscriptBox["g", "2"], " ", 
              RowBox[{"re\[Delta]", "[", "1", "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["g", "3"], 
              FractionBox[
               RowBox[{"re\[Delta]b", "[", "2", "]"}], 
               RowBox[{"-", 
                SuperscriptBox["b", "2"]}]]}]}], ")"}]}], "/.", "btobJ"}], 
         ",", "bJ"}], "]"}]}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"chiRel", "[", "0", "]"}], "=", 
    RowBox[{
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{"rrel", ",", 
       RowBox[{"{", 
        RowBox[{"g", ",", "0", ",", "1"}], "}"}]}], "]"}], "/.", 
     RowBox[{
      SqrtBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"m", "[", "1", "]"}], "2"], "+", 
        RowBox[{"2", " ", "\[Sigma]", " ", 
         RowBox[{"m", "[", "1", "]"}], " ", 
         RowBox[{"m", "[", "2", "]"}]}], "+", 
        SuperscriptBox[
         RowBox[{"m", "[", "2", "]"}], "2"]}]], "\[RuleDelayed]", 
      "energy"}]}]}], "\n", 
   RowBox[{
    RowBox[{"chiRel", "[", "1", "]"}], "=", 
    RowBox[{
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{"rrel", ",", 
       RowBox[{"{", 
        RowBox[{"g", ",", "0", ",", "2"}], "}"}]}], "]"}], "/.", 
     RowBox[{
      SqrtBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"m", "[", "1", "]"}], "2"], "+", 
        RowBox[{"2", " ", "\[Sigma]", " ", 
         RowBox[{"m", "[", "1", "]"}], " ", 
         RowBox[{"m", "[", "2", "]"}]}], "+", 
        SuperscriptBox[
         RowBox[{"m", "[", "2", "]"}], "2"]}]], "\[RuleDelayed]", 
      "energy"}]}]}], "\n", 
   RowBox[{
    RowBox[{"chiRel", "[", "2", "]"}], "=", 
    RowBox[{
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{"rrel", ",", 
       RowBox[{"{", 
        RowBox[{"g", ",", "0", ",", "3"}], "}"}]}], "]"}], "/.", 
     RowBox[{
      SqrtBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"m", "[", "1", "]"}], "2"], "+", 
        RowBox[{"2", " ", "\[Sigma]", " ", 
         RowBox[{"m", "[", "1", "]"}], " ", 
         RowBox[{"m", "[", "2", "]"}]}], "+", 
        SuperscriptBox[
         RowBox[{"m", "[", "2", "]"}], "2"]}]], "\[RuleDelayed]", 
      "energy"}]}]}]}]}]], "Code",
 CellChangeTimes->{{3.845410616575075*^9, 3.8454106259097977`*^9}, {
  3.845411038665166*^9, 3.84541107295487*^9}, {3.845411133425744*^9, 
  3.845411142820106*^9}, {3.845411185566163*^9, 3.8454111920579453`*^9}, {
  3.845411385924464*^9, 3.845411424769657*^9}, {3.8454114593311234`*^9, 
  3.845411481355792*^9}},
 CellLabel->
  "In[387]:=",ExpressionUUID->"afe2fa4e-b67b-4b91-8177-21d9ece82a41"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"energy", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["z", "2"]}], ")"}], " ", "\[Alpha]", " ", 
    RowBox[{"q", "[", "1", "]"}], " ", 
    RowBox[{"q", "[", "2", "]"}]}], 
   RowBox[{"bJ", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["z", "2"]}], ")"}], " ", 
    SqrtBox[
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[Sigma]", "2"]}]], " ", 
    RowBox[{"m", "[", "1", "]"}], " ", 
    RowBox[{"m", "[", "2", "]"}]}]], "+", 
  FractionBox[
   RowBox[{"\[Chi]", "[", "0", "]"}], "2"]}]], "Output",
 CellChangeTimes->{3.8452142284992657`*^9, 3.845215001722187*^9, 
  3.8452174751521807`*^9, 3.845217818596547*^9, 3.845217992304146*^9, 
  3.845410910409181*^9, 3.845411073892771*^9, 3.8454111438946877`*^9, 
  3.845411192865295*^9, 3.845411396539382*^9, 3.845411428990019*^9, 
  3.8454114820153522`*^9, 3.8454115280740147`*^9, 3.8454116089732637`*^9, 
  3.8472098928425694`*^9, 3.8480609696874123`*^9, 3.848253259244437*^9, 
  3.8482533893978*^9, 3.8483390082005*^9, 3.848712911965485*^9, 
  3.8488325184849033`*^9, 3.849193186545846*^9},
 CellLabel->
  "Out[388]=",ExpressionUUID->"e3a5cd23-a3c1-45f7-b08e-f9509e97b40e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["2", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "eps"}]}]], " ", "energy", " ", 
     SuperscriptBox["\[Pi]", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "eps"}]}]], " ", "z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["z", "2"]}], ")"}], "2"]}], "+", 
       RowBox[{"4", " ", "eps", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["z", "2"]}], ")"}], "2"]}]}], ")"}], " ", 
     SuperscriptBox["\[Alpha]", "2"], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], "-", 
       RowBox[{"2", " ", "eps"}]}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"m", "[", "1", "]"}], "+", 
       RowBox[{"m", "[", "2", "]"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"q", "[", "1", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"q", "[", "2", "]"}], "2"], " ", 
     RowBox[{"Sec", "[", 
      RowBox[{"eps", " ", "\[Pi]"}], "]"}]}], 
    RowBox[{
     SuperscriptBox["bJ", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["z", "2"]}], ")"}], "3"], " ", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[Sigma]", "2"]}]], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "-", "eps"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], "+", "eps"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"m", "[", "1", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"m", "[", "2", "]"}], "2"]}]]}], "+", 
  FractionBox[
   RowBox[{"\[Chi]", "[", "1", "]"}], "2"]}]], "Output",
 CellChangeTimes->{3.8452142284992657`*^9, 3.845215001722187*^9, 
  3.8452174751521807`*^9, 3.845217818596547*^9, 3.845217992304146*^9, 
  3.845410910409181*^9, 3.845411073892771*^9, 3.8454111438946877`*^9, 
  3.845411192865295*^9, 3.845411396539382*^9, 3.845411428990019*^9, 
  3.8454114820153522`*^9, 3.8454115280740147`*^9, 3.8454116089732637`*^9, 
  3.8472098928425694`*^9, 3.8480609696874123`*^9, 3.848253259244437*^9, 
  3.8482533893978*^9, 3.8483390082005*^9, 3.848712911965485*^9, 
  3.8488325184849033`*^9, 3.8491931866769047`*^9},
 CellLabel->
  "Out[389]=",ExpressionUUID->"55435b18-5afa-4f01-9c3f-20208c3036f7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", " ", "energy", " ", "z", " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"m", "[", "2", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"z", "+", 
                SuperscriptBox["z", "3"]}], ")"}], "2"], " ", 
             RowBox[{"Log", "[", "z", "]"}], " ", 
             RowBox[{"m", "[", "1", "]"}]}], "+", 
            RowBox[{"z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["z", "2"], "+", 
               SuperscriptBox["z", "4"], "-", 
               SuperscriptBox["z", "6"]}], ")"}], " ", 
             RowBox[{"m", "[", "2", "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["z", "2"]}], ")"}], " ", 
          RowBox[{"m", "[", "1", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "z"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["z", "4"]}], ")"}], " ", 
             RowBox[{"m", "[", "1", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"7", " ", 
                SuperscriptBox["z", "2"]}], "-", 
               SuperscriptBox["z", "4"], "+", 
               SuperscriptBox["z", "6"]}], ")"}], " ", 
             RowBox[{"m", "[", "2", "]"}]}]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"q", "[", "1", "]"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"q", "[", "2", "]"}], "3"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["bJ", "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["z", "2"]}], ")"}], "5"], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Sigma]", "2"]}]], " ", 
       SuperscriptBox[
        RowBox[{"m", "[", "1", "]"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"m", "[", "2", "]"}], "3"]}], ")"}]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "24"], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"\[Chi]", "[", "0", "]"}], "3"], "+", 
     RowBox[{"12", " ", 
      RowBox[{"\[Chi]", "[", "2", "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.8452142284992657`*^9, 3.845215001722187*^9, 
  3.8452174751521807`*^9, 3.845217818596547*^9, 3.845217992304146*^9, 
  3.845410910409181*^9, 3.845411073892771*^9, 3.8454111438946877`*^9, 
  3.845411192865295*^9, 3.845411396539382*^9, 3.845411428990019*^9, 
  3.8454114820153522`*^9, 3.8454115280740147`*^9, 3.8454116089732637`*^9, 
  3.8472098928425694`*^9, 3.8480609696874123`*^9, 3.848253259244437*^9, 
  3.8482533893978*^9, 3.8483390082005*^9, 3.848712911965485*^9, 
  3.8488325184849033`*^9, 3.8491931868967447`*^9},
 CellLabel->
  "Out[390]=",ExpressionUUID->"d91585d4-d453-44c7-8701-c552a62461ad"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"chiSol", "[", "0", "]"}], "=", 
  RowBox[{"Refine", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"chiRel", "[", "0", "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{"\[Chi]", "[", "0", "]"}]}], "]"}], "//", "Flatten"}], ")"}],
      "/.", 
     RowBox[{
      RowBox[{"Rule", "[", 
       RowBox[{"a_", ",", "rr_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"Rule", "[", 
       RowBox[{"a", ",", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"SeriesCoefficient", "[", 
               RowBox[{"rr", ",", 
                RowBox[{"{", 
                 RowBox[{"eps", ",", "0", ",", "0"}], "}"}]}], "]"}], "//.", 
              "ztosigma"}], "//.", 
             RowBox[{"{", 
              RowBox[{"energy", "\[RuleDelayed]", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"m", "[", "1", "]"}], "2"], "+", 
                 RowBox[{"2", " ", "\[Sigma]", " ", 
                  RowBox[{"m", "[", "1", "]"}], " ", 
                  RowBox[{"m", "[", "2", "]"}]}], "+", 
                 SuperscriptBox[
                  RowBox[{"m", "[", "2", "]"}], "2"]}]]}], "}"}]}], "/.", 
            RowBox[{"bJ", "\[RuleDelayed]", 
             RowBox[{"-", 
              SqrtBox["msqb"]}]}]}], "//.", "btoJ"}], "//", "Factor"}], "//", 
         "FullSimplify"}]}], "]"}]}]}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"J", ">", "0"}], ",", 
       RowBox[{
        RowBox[{"m", "[", "1", "]"}], ">", "0"}], ",", 
       RowBox[{
        RowBox[{"m", "[", "2", "]"}], ">", "0"}], ",", 
       RowBox[{"\[Sigma]", ">", "1"}]}], "}"}]}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"chiSol", "[", "1", "]"}], "=", 
  RowBox[{"Refine", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"chiRel", "[", "1", "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{"\[Chi]", "[", "1", "]"}]}], "]"}], "//", "Flatten"}], ")"}],
      "/.", 
     RowBox[{
      RowBox[{"Rule", "[", 
       RowBox[{"a_", ",", "rr_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"Rule", "[", 
       RowBox[{"a", ",", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"SeriesCoefficient", "[", 
               RowBox[{"rr", ",", 
                RowBox[{"{", 
                 RowBox[{"eps", ",", "0", ",", "0"}], "}"}]}], "]"}], "//.", 
              "ztosigma"}], "//.", 
             RowBox[{"{", 
              RowBox[{"energy", "\[RuleDelayed]", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"m", "[", "1", "]"}], "2"], "+", 
                 RowBox[{"2", " ", "\[Sigma]", " ", 
                  RowBox[{"m", "[", "1", "]"}], " ", 
                  RowBox[{"m", "[", "2", "]"}]}], "+", 
                 SuperscriptBox[
                  RowBox[{"m", "[", "2", "]"}], "2"]}]]}], "}"}]}], "/.", 
            RowBox[{"bJ", "\[RuleDelayed]", 
             RowBox[{"-", 
              SqrtBox["msqb"]}]}]}], "//.", "btoJ"}], "//", "Factor"}], "//", 
         "FullSimplify"}]}], "]"}]}]}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"J", ">", "0"}], ",", 
       RowBox[{
        RowBox[{"m", "[", "1", "]"}], ">", "0"}], ",", 
       RowBox[{
        RowBox[{"m", "[", "2", "]"}], ">", "0"}], ",", 
       RowBox[{"\[Sigma]", ">", "1"}]}], "}"}]}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"chiSol", "[", "2", "]"}], "=", 
   RowBox[{"Refine", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"chiRel", "[", "2", "]"}], "\[Equal]", "0"}], ",", 
          RowBox[{"\[Chi]", "[", "2", "]"}]}], "]"}], "//", "Flatten"}], 
       ")"}], "/.", 
      RowBox[{
       RowBox[{"Rule", "[", 
        RowBox[{"a_", ",", "rr_"}], "]"}], "\[RuleDelayed]", 
       RowBox[{"Rule", "[", 
        RowBox[{"a", ",", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"SeriesCoefficient", "[", 
            RowBox[{"rr", ",", 
             RowBox[{"{", 
              RowBox[{"eps", ",", "0", ",", "0"}], "}"}]}], "]"}], "//.", 
           "ztosigma"}], "//", "FullSimplify"}]}], "]"}]}]}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"J", ">", "0"}], ",", 
        RowBox[{
         RowBox[{"m", "[", "1", "]"}], ">", "0"}], ",", 
        RowBox[{
         RowBox[{"m", "[", "2", "]"}], ">", "0"}], ",", 
        RowBox[{"\[Sigma]", ">", "1"}]}], "}"}]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"chiSol", "[", "2", "]"}], "=", 
   RowBox[{"Refine", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Flatten", "[", 
             RowBox[{"Solve", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"chiRel", "[", "2", "]"}], "\[Equal]", "0"}], ",", 
               RowBox[{"\[Chi]", "[", "2", "]"}]}], "]"}], "]"}], "/.", 
            RowBox[{"chiSol", "[", "0", "]"}]}], "/.", 
           RowBox[{"bJ", "\[RuleDelayed]", 
            RowBox[{"-", 
             SqrtBox["msqb"]}]}]}], "//.", "btoJ"}], "//.", 
         RowBox[{"{", 
          RowBox[{"energy", "\[RuleDelayed]", 
           SqrtBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"m", "[", "1", "]"}], "2"], "+", 
             RowBox[{"2", " ", "\[Sigma]", " ", 
              RowBox[{"m", "[", "1", "]"}], " ", 
              RowBox[{"m", "[", "2", "]"}]}], "+", 
             SuperscriptBox[
              RowBox[{"m", "[", "2", "]"}], "2"]}]]}], "}"}]}], "//.", 
        "ztosigma"}], "//", "PowerExpand"}], "//", "FullSimplify"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"J", ">", "0"}], ",", 
        RowBox[{
         RowBox[{"m", "[", "1", "]"}], ">", "0"}], ",", 
        RowBox[{
         RowBox[{"m", "[", "2", "]"}], ">", "0"}], ",", 
        RowBox[{"\[Sigma]", ">", "1"}], ",", 
        RowBox[{"0", "<", "z", "<", "1"}]}], "}"}]}]}], "]"}]}], "\n", "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"the", " ", "2"}], "-", 
    RowBox[{"loop", " ", "angle", " ", "in", " ", "the", " ", 
     SuperscriptBox[
      RowBox[{"q", "[", "1", "]"}], "3"], 
     SuperscriptBox[
      RowBox[{"q", "[", "2", "]"}], "3"]}], "-", 
    RowBox[{"sector", " ", "simplifies"}]}], " ", "*)"}]}], "\n", 
 RowBox[{"Collect", "[", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"chiSol", "[", "2", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "2"}], "]"}], "]"}], "//", "Numerator"}], 
    RowBox[{"2", " ", 
     SuperscriptBox["\[Alpha]", "3"], " ", 
     SuperscriptBox[
      RowBox[{"q", "[", "1", "]"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"q", "[", "2", "]"}], "3"]}]], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"m", "[", "1", "]"}], ",", 
     RowBox[{"m", "[", "2", "]"}]}], "}"}], ",", "FullSimplify"}], 
  "]"}]}], "Code",
 CellChangeTimes->{{3.842543170474845*^9, 3.842543280972045*^9}, {
   3.842543313378234*^9, 3.842543336428445*^9}, {3.842543442936879*^9, 
   3.8425435512929688`*^9}, {3.842543679144166*^9, 3.842543729373127*^9}, {
   3.842543844589093*^9, 3.8425440119008617`*^9}, {3.8425441501847878`*^9, 
   3.842544169447419*^9}, {3.842544538398143*^9, 3.842544561466028*^9}, {
   3.842545180384738*^9, 3.8425452192646837`*^9}, {3.842546504234005*^9, 
   3.842546521032908*^9}, 3.845215067350457*^9, {3.84521798107353*^9, 
   3.845217988303218*^9}, {3.845411208360972*^9, 3.845411239812264*^9}, {
   3.8454113373705797`*^9, 3.8454113404397173`*^9}, {3.849193389610394*^9, 
   3.849193482944422*^9}},
 CellLabel->
  "In[445]:=",ExpressionUUID->"d95892ea-95d3-477a-8bf4-f4e54e78202c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Chi]", "[", "0", "]"}], "\[Rule]", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", "\[Alpha]", " ", "\[Sigma]", " ", 
      RowBox[{"q", "[", "1", "]"}], " ", 
      RowBox[{"q", "[", "2", "]"}]}], 
     RowBox[{"J", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[Sigma]", "2"]}]]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.845214323849018*^9, 3.845215002317821*^9, 3.845215073895027*^9, 
   3.845217819184182*^9, 3.845217996905404*^9, 3.845411094795916*^9, 
   3.8454111500391493`*^9, {3.8454112197186127`*^9, 3.8454112443254147`*^9}, 
   3.84541134175354*^9, 3.845411489446652*^9, 3.845411533951548*^9, 
   3.8454116236743402`*^9, 3.8472098933417807`*^9, 3.848060976172772*^9, 
   3.848253259863901*^9, 3.8482533896073933`*^9, 3.8483390087824297`*^9, 
   3.84871292282911*^9, 3.848832518989657*^9, 3.849193187043831*^9, 
   3.849193411860591*^9, {3.849193442073866*^9, 3.849193483441389*^9}},
 CellLabel->
  "Out[445]=",ExpressionUUID->"6301b956-0b8c-44b7-ba8f-625aed376085"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Chi]", "[", "1", "]"}], "\[Rule]", 
   FractionBox[
    RowBox[{"\[Pi]", " ", 
     SuperscriptBox["\[Alpha]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"m", "[", "1", "]"}], "+", 
       RowBox[{"m", "[", "2", "]"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"q", "[", "1", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"q", "[", "2", "]"}], "2"]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["J", "2"], " ", 
     SqrtBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"m", "[", "1", "]"}], "2"], "+", 
       RowBox[{"2", " ", "\[Sigma]", " ", 
        RowBox[{"m", "[", "1", "]"}], " ", 
        RowBox[{"m", "[", "2", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"m", "[", "2", "]"}], "2"]}]]}]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.845214323849018*^9, 3.845215002317821*^9, 3.845215073895027*^9, 
   3.845217819184182*^9, 3.845217996905404*^9, 3.845411094795916*^9, 
   3.8454111500391493`*^9, {3.8454112197186127`*^9, 3.8454112443254147`*^9}, 
   3.84541134175354*^9, 3.845411489446652*^9, 3.845411533951548*^9, 
   3.8454116236743402`*^9, 3.8472098933417807`*^9, 3.848060976172772*^9, 
   3.848253259863901*^9, 3.8482533896073933`*^9, 3.8483390087824297`*^9, 
   3.84871292282911*^9, 3.848832518989657*^9, 3.849193187043831*^9, 
   3.849193411860591*^9, {3.849193442073866*^9, 3.849193483497328*^9}},
 CellLabel->
  "Out[446]=",ExpressionUUID->"6aa7c8b7-9e0e-4dac-9e1b-5937782e1302"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Chi]", "[", "2", "]"}], "\[Rule]", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["\[Alpha]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Sigma]", " ", 
        RowBox[{"m", "[", "2", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"12", " ", "\[Sigma]", " ", 
           RowBox[{"ArcSinh", "[", 
            FractionBox[
             SqrtBox[
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Sigma]"}]], 
             SqrtBox["2"]], "]"}], " ", 
           RowBox[{"m", "[", "1", "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
           RowBox[{"m", "[", "2", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"m", "[", "1", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", 
           RowBox[{"m", "[", "2", "]"}]}], "+", 
          RowBox[{"\[Sigma]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"3", "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
              RowBox[{"m", "[", "1", "]"}]}], "+", 
             RowBox[{"2", " ", "\[Sigma]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                SuperscriptBox["\[Sigma]", "2"], "-", 
                RowBox[{"3", " ", "\[Sigma]", " ", 
                 SqrtBox[
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["\[Sigma]", "2"]}]]}]}], ")"}], " ", 
              RowBox[{"m", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
     " ", 
     SuperscriptBox[
      RowBox[{"q", "[", "1", "]"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"q", "[", "2", "]"}], "3"]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["J", "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[Sigma]", "2"]}], ")"}], 
      RowBox[{"3", "/", "2"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"m", "[", "1", "]"}], "2"], "+", 
       RowBox[{"2", " ", "\[Sigma]", " ", 
        RowBox[{"m", "[", "1", "]"}], " ", 
        RowBox[{"m", "[", "2", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"m", "[", "2", "]"}], "2"]}], ")"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.845214323849018*^9, 3.845215002317821*^9, 3.845215073895027*^9, 
   3.845217819184182*^9, 3.845217996905404*^9, 3.845411094795916*^9, 
   3.8454111500391493`*^9, {3.8454112197186127`*^9, 3.8454112443254147`*^9}, 
   3.84541134175354*^9, 3.845411489446652*^9, 3.845411533951548*^9, 
   3.8454116236743402`*^9, 3.8472098933417807`*^9, 3.848060976172772*^9, 
   3.848253259863901*^9, 3.8482533896073933`*^9, 3.8483390087824297`*^9, 
   3.84871292282911*^9, 3.848832518989657*^9, 3.849193187043831*^9, 
   3.849193411860591*^9, {3.849193442073866*^9, 3.84919348350021*^9}},
 CellLabel->
  "Out[448]=",ExpressionUUID->"c5a702bd-3567-4df1-b691-d0967367c5ce"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Sigma]", " ", 
   RowBox[{"(", 
    RowBox[{"3", "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"m", "[", "1", "]"}], "2"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"6", "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Sigma]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        SuperscriptBox["\[Sigma]", "2"], "-", 
        RowBox[{"3", " ", "\[Sigma]", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Sigma]", "2"]}]]}]}], ")"}]}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["\[Sigma]", "2"], " ", 
      RowBox[{"ArcSinh", "[", 
       FractionBox[
        SqrtBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Sigma]"}]], 
        SqrtBox["2"]], "]"}]}]}], ")"}], " ", 
   RowBox[{"m", "[", "1", "]"}], " ", 
   RowBox[{"m", "[", "2", "]"}]}], "+", 
  RowBox[{"\[Sigma]", " ", 
   RowBox[{"(", 
    RowBox[{"3", "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"m", "[", "2", "]"}], "2"]}]}]], "Output",
 CellChangeTimes->{
  3.845214323849018*^9, 3.845215002317821*^9, 3.845215073895027*^9, 
   3.845217819184182*^9, 3.845217996905404*^9, 3.845411094795916*^9, 
   3.8454111500391493`*^9, {3.8454112197186127`*^9, 3.8454112443254147`*^9}, 
   3.84541134175354*^9, 3.845411489446652*^9, 3.845411533951548*^9, 
   3.8454116236743402`*^9, 3.8472098933417807`*^9, 3.848060976172772*^9, 
   3.848253259863901*^9, 3.8482533896073933`*^9, 3.8483390087824297`*^9, 
   3.84871292282911*^9, 3.848832518989657*^9, 3.849193187043831*^9, 
   3.849193411860591*^9, {3.849193442073866*^9, 3.8491934835038233`*^9}},
 CellLabel->
  "Out[449]=",ExpressionUUID->"d4fa5f0e-34f7-434e-a568-5118a31f0447"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"chiRelMush", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{"SeriesCoefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Tan", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"g", " ", "0"}], " ", "+", " ", 
          RowBox[{
           SuperscriptBox["g", "2"], "0"}], " ", "+", " ", 
          RowBox[{
           SuperscriptBox["g", "3"], 
           RowBox[{"\[Chi]", "[", "2", "]"}]}]}], "2"], "]"}], "-", 
       RowBox[{
        FractionBox[
         RowBox[{"-", "1"}], 
         RowBox[{"2", "p\[Infinity]"}]], 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"2", 
             RowBox[{"(", 
              FractionBox[
               RowBox[{
                SuperscriptBox["g", "3"], " ", 
                RowBox[{"re\[Delta]bMush", "[", "2", "]"}]}], 
               RowBox[{"-", 
                SuperscriptBox["b", "2"]}]], ")"}]}], "/.", "btobJ"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"\[Chi]", "[", "0", "]"}], "\[RuleDelayed]", "0"}], ",", 
             RowBox[{
              RowBox[{"\[Chi]", "[", "1", "]"}], "\[RuleDelayed]", "0"}]}], 
            "}"}]}], ",", "bJ"}], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"g", ",", "0", ",", "3"}], "}"}]}], "]"}], "/.", 
    RowBox[{
     SqrtBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"m", "[", "1", "]"}], "2"], "+", 
       RowBox[{"2", " ", "\[Sigma]", " ", 
        RowBox[{"m", "[", "1", "]"}], " ", 
        RowBox[{"m", "[", "2", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"m", "[", "2", "]"}], "2"]}]], "\[RuleDelayed]", 
     "energy"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"chiSolMush", "[", "2", "]"}], "=", 
  RowBox[{"Refine", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Flatten", "[", 
            RowBox[{"Solve", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"chiRelMush", "[", "2", "]"}], "\[Equal]", "0"}], ",", 
              
              RowBox[{"\[Chi]", "[", "2", "]"}]}], "]"}], "]"}], "/.", 
           RowBox[{"chiSol", "[", "0", "]"}]}], "/.", 
          RowBox[{"bJ", "\[RuleDelayed]", 
           RowBox[{"-", 
            SqrtBox["msqb"]}]}]}], "//.", "btoJ"}], "//.", 
        RowBox[{"{", 
         RowBox[{"energy", "\[RuleDelayed]", 
          SqrtBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"m", "[", "1", "]"}], "2"], "+", 
            RowBox[{"2", " ", "\[Sigma]", " ", 
             RowBox[{"m", "[", "1", "]"}], " ", 
             RowBox[{"m", "[", "2", "]"}]}], "+", 
            SuperscriptBox[
             RowBox[{"m", "[", "2", "]"}], "2"]}]]}], "}"}]}], "//.", 
       "ztosigma"}], "//", "PowerExpand"}], "//", "FullSimplify"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"J", ">", "0"}], ",", 
       RowBox[{
        RowBox[{"m", "[", "1", "]"}], ">", "0"}], ",", 
       RowBox[{
        RowBox[{"m", "[", "2", "]"}], ">", "0"}], ",", 
       RowBox[{"\[Sigma]", ">", "1"}], ",", 
       RowBox[{"0", "<", "z", "<", "1"}]}], "}"}]}]}], "]"}]}]}], "Code",
 CellChangeTimes->{{3.843657221714673*^9, 3.843657271319428*^9}, {
   3.843657337116774*^9, 3.843657366150138*^9}, 3.845215081460383*^9, 
   3.8452179911123743`*^9, {3.8454106280478497`*^9, 3.845410629385313*^9}, {
   3.845411313826769*^9, 3.845411315683135*^9}, {3.845411636076878*^9, 
   3.845411650608905*^9}},
 CellLabel->
  "In[450]:=",ExpressionUUID->"f58172f1-c29a-4482-bdfd-78b3dba518b0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Chi]", "[", "2", "]"}], "\[Rule]", 
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["\[Alpha]", "3"], " ", 
     SuperscriptBox["\[Sigma]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"q", "[", "1", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"q", "[", "2", "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"m", "[", "2", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"q", "[", "1", "]"}], "2"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"m", "[", "1", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"q", "[", "2", "]"}], "2"]}]}], ")"}]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["J", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"m", "[", "1", "]"}], "2"], "+", 
       RowBox[{"2", " ", "\[Sigma]", " ", 
        RowBox[{"m", "[", "1", "]"}], " ", 
        RowBox[{"m", "[", "2", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"m", "[", "2", "]"}], "2"]}], ")"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{3.8452143404502363`*^9, 3.845215005675078*^9, 
  3.845215082166807*^9, 3.845217819998407*^9, 3.845218000725473*^9, 
  3.84541166288726*^9, 3.8472098965432873`*^9, 3.8480609855887737`*^9, 
  3.84825326335958*^9, 3.848253390485976*^9, 3.8483390125790367`*^9, 
  3.848832522336767*^9, 3.84919319028596*^9, 3.849193493130731*^9},
 CellLabel->
  "Out[451]=",ExpressionUUID->"1ee2a90f-a270-4498-9155-de19a721a4e3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"the", " ", "radiative", " ", "angle"}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{"chiSol", "[", 
    RowBox[{"2", ",", "rad"}], "]"}], "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"chiSol", "[", "2", "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "2"}], "]"}], "]"}], "+", 
       RowBox[{
        RowBox[{"chiSolMush", "[", "2", "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "2"}], "]"}], "]"}], "-", 
       RowBox[{"\[Chi]QED", "[", 
        RowBox[{"3", ",", "cons"}], "]"}]}], ")"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"q", "[", "1", "]"}], ",", 
       RowBox[{"q", "[", "2", "]"}]}], "}"}], ",", "FullSimplify"}], 
    "]"}]}]}]], "Code",
 CellChangeTimes->{{3.8472158682924347`*^9, 3.84721588313618*^9}},
 CellLabel->
  "In[452]:=",ExpressionUUID->"f67113cf-8f91-4cab-8c1d-4682229efa63"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["\[Alpha]", "3"], " ", 
    SuperscriptBox["\[Sigma]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"m", "[", "2", "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"q", "[", "1", "]"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"q", "[", "2", "]"}], "2"]}], 
   RowBox[{"3", " ", 
    SuperscriptBox["J", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"m", "[", "1", "]"}], "2"], "+", 
      RowBox[{"2", " ", "\[Sigma]", " ", 
       RowBox[{"m", "[", "1", "]"}], " ", 
       RowBox[{"m", "[", "2", "]"}]}], "+", 
      SuperscriptBox[
       RowBox[{"m", "[", "2", "]"}], "2"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["\[Alpha]", "3"], " ", 
    SuperscriptBox["\[Sigma]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Sigma]", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Sigma]", "2"]}]]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"ArcSinh", "[", 
        FractionBox[
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Sigma]"}]], 
         SqrtBox["2"]], "]"}]}]}], ")"}], " ", 
    RowBox[{"m", "[", "1", "]"}], " ", 
    RowBox[{"m", "[", "2", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"q", "[", "1", "]"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"q", "[", "2", "]"}], "3"]}], 
   RowBox[{
    SuperscriptBox["J", "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[Sigma]", "2"]}], ")"}], 
     RowBox[{"3", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"m", "[", "1", "]"}], "2"], "+", 
      RowBox[{"2", " ", "\[Sigma]", " ", 
       RowBox[{"m", "[", "1", "]"}], " ", 
       RowBox[{"m", "[", "2", "]"}]}], "+", 
      SuperscriptBox[
       RowBox[{"m", "[", "2", "]"}], "2"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["\[Alpha]", "3"], " ", 
    SuperscriptBox["\[Sigma]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"m", "[", "1", "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"q", "[", "1", "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"q", "[", "2", "]"}], "4"]}], 
   RowBox[{"3", " ", 
    SuperscriptBox["J", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"m", "[", "1", "]"}], "2"], "+", 
      RowBox[{"2", " ", "\[Sigma]", " ", 
       RowBox[{"m", "[", "1", "]"}], " ", 
       RowBox[{"m", "[", "2", "]"}]}], "+", 
      SuperscriptBox[
       RowBox[{"m", "[", "2", "]"}], "2"]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{3.848060992661515*^9, 3.848253263552528*^9, 
  3.848253390685947*^9, 3.848339012789303*^9, 3.84883252254602*^9, 
  3.849193190479745*^9, 3.84919350685102*^9},
 CellLabel->
  "Out[452]=",ExpressionUUID->"76473973-f986-4e51-8f30-d8ef7fd7d6aa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Chi]QED", "[", 
    RowBox[{"1", ",", "cons"}], "]"}], "-", 
   RowBox[{"sn", " ", 
    RowBox[{
     RowBox[{"chiSol", "[", "0", "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "2"}], "]"}], "]"}]}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Chi]QED", "[", 
    RowBox[{"2", ",", "cons"}], "]"}], "-", 
   RowBox[{"sn", " ", 
    RowBox[{
     RowBox[{"chiSol", "[", "1", "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "2"}], "]"}], "]"}]}]}], "//", 
  "FullSimplify"}]}], "Code",
 CellChangeTimes->{{3.8452175147433577`*^9, 3.845217534312558*^9}, {
  3.8452176454426603`*^9, 3.8452176567201853`*^9}, {3.8452180573334208`*^9, 
  3.845218058748473*^9}, {3.8480610064493933`*^9, 3.848061007235475*^9}},
 CellLabel->
  "In[453]:=",ExpressionUUID->"dff2d097-1036-4ffd-b99a-9d1bd3d5838b"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "sn"}], ")"}], " ", "\[Alpha]", " ", "\[Sigma]",
    " ", 
   RowBox[{"q", "[", "1", "]"}], " ", 
   RowBox[{"q", "[", "2", "]"}]}], 
  RowBox[{"J", " ", 
   SqrtBox[
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["\[Sigma]", "2"]}]]}]]], "Output",
 CellChangeTimes->{{3.8452175294860363`*^9, 3.845217535578231*^9}, {
   3.845217657448944*^9, 3.845217662270576*^9}, 3.8452178206051083`*^9, 
   3.845218013384226*^9, 3.845218059096489*^9, 3.845411667214139*^9, 
   3.8472098965832663`*^9, 3.848061008756172*^9, 3.848253263580955*^9, 
   3.848253390715352*^9, 3.8483390128182096`*^9, 3.848832522586052*^9, 
   3.8491931905306463`*^9, 3.8491935089145927`*^9},
 CellLabel->
  "Out[453]=",ExpressionUUID->"ea0c9cb8-ff93-4051-96ff-70f44c25198d"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "sn"}], ")"}], " ", 
    SuperscriptBox["\[Alpha]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"m", "[", "1", "]"}], "+", 
      RowBox[{"m", "[", "2", "]"}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"q", "[", "1", "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"q", "[", "2", "]"}], "2"]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["J", "2"], " ", 
    SqrtBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"m", "[", "1", "]"}], "2"], "+", 
      RowBox[{"2", " ", "\[Sigma]", " ", 
       RowBox[{"m", "[", "1", "]"}], " ", 
       RowBox[{"m", "[", "2", "]"}]}], "+", 
      SuperscriptBox[
       RowBox[{"m", "[", "2", "]"}], "2"]}]]}]]}]], "Output",
 CellChangeTimes->{{3.8452175294860363`*^9, 3.845217535578231*^9}, {
   3.845217657448944*^9, 3.845217662270576*^9}, 3.8452178206051083`*^9, 
   3.845218013384226*^9, 3.845218059096489*^9, 3.845411667214139*^9, 
   3.8472098965832663`*^9, 3.848061008756172*^9, 3.848253263580955*^9, 
   3.848253390715352*^9, 3.8483390128182096`*^9, 3.848832522586052*^9, 
   3.8491931905306463`*^9, 3.8491935089722643`*^9},
 CellLabel->
  "Out[454]=",ExpressionUUID->"977265ce-b1a7-4c91-9b46-6504b3f010a8"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
High-energy limit of QED and GR scattering angle & comparison\
\>", "Subsubsection",
 CellChangeTimes->{{3.847211513375164*^9, 3.8472115171292143`*^9}, {
  3.8472461223138227`*^9, 
  3.847246136007414*^9}},ExpressionUUID->"4682169c-2ff6-497a-903c-\
622930c8fa2a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "converting", " ", "velocity", " ", "variable", " ", "\[Sigma]", " ", "to",
     " ", "energy", " ", "\"\<en\>\""}], " ", "*)"}], "\n", 
  RowBox[{"\[Sigma]toEnergy", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"en", "==", 
       SqrtBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"m", "[", "1", "]"}], "2"], "+", 
         RowBox[{"2", " ", "\[Sigma]", " ", 
          RowBox[{"m", "[", "1", "]"}], " ", 
          RowBox[{"m", "[", "2", "]"}]}], "+", 
         SuperscriptBox[
          RowBox[{"m", "[", "2", "]"}], "2"]}]]}], ",", "\[Sigma]"}], "]"}], "//",
     "Flatten"}]}]}]], "Code",
 CellChangeTimes->{{3.847209995665015*^9, 3.847210023037718*^9}, {
  3.847246191347454*^9, 3.847246214729019*^9}},
 CellLabel->
  "In[455]:=",ExpressionUUID->"824579a0-74c0-470d-8bbd-09a73518a236"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\[Sigma]", "\[Rule]", 
   FractionBox[
    RowBox[{
     SuperscriptBox["en", "2"], "-", 
     SuperscriptBox[
      RowBox[{"m", "[", "1", "]"}], "2"], "-", 
     SuperscriptBox[
      RowBox[{"m", "[", "2", "]"}], "2"]}], 
    RowBox[{"2", " ", 
     RowBox[{"m", "[", "1", "]"}], " ", 
     RowBox[{"m", "[", "2", "]"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.8472100106525507`*^9, 3.84721002359435*^9}, 
   3.848061059151719*^9, 3.848253263653729*^9, 3.8482533907611923`*^9, 
   3.848339012888884*^9, 3.8483392944704733`*^9, 3.8488325227054043`*^9, 
   3.849193190594461*^9, 3.8491935304189663`*^9},
 CellLabel->
  "Out[455]=",ExpressionUUID->"55452cdd-2ff4-4550-ac3b-19a072b67930"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "results", " ", "are", " ", "written", " ", "in", " ", "terms", " ", 
      "of", " ", "charge"}], "-", "to", "-", 
     RowBox[{"mass", " ", "ratio", " ", 
      RowBox[{"r", "[", "i", "]"}]}]}], "=", " ", 
    RowBox[{
     RowBox[{"q", "[", "i", "]"}], "/", 
     RowBox[{"m", "[", "i", "]"}]}]}], " ", "*)"}], "\n", "\n", 
  RowBox[{
   RowBox[{"Print", "[", "\"\<HE limit of tree-angle in QED:\>\"", "]"}], 
   "\n", 
   RowBox[{
    RowBox[{"\[Chi]QEDHE", "[", "0", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Collect", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Refine", "[", 
           RowBox[{
            RowBox[{"Series", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"chiSol", "[", "0", "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ",", "2"}], "]"}], "]"}], ")"}], "/.", 
                "Jtob"}], "/.", "\[Sigma]toEnergy"}], ",", 
              RowBox[{"{", 
               RowBox[{"en", ",", "Infinity", ",", "1"}], "}"}]}], "]"}], ",", 
            RowBox[{"Assumptions", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"en", ">", 
                RowBox[{
                 RowBox[{"m", "[", "1", "]"}], "+", 
                 RowBox[{"m", "[", "2", "]"}]}]}], ",", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], ">", "0"}], ",", 
               RowBox[{
                RowBox[{"m", "[", "2", "]"}], ">", "0"}]}], "}"}]}]}], "]"}], 
          "//", "Normal"}], ",", 
         RowBox[{"{", 
          RowBox[{"en", ",", 
           RowBox[{"q", "[", "1", "]"}], ",", 
           RowBox[{"q", "[", "2", "]"}]}], "}"}], ",", "Cancel"}], "]"}], "/.", 
       RowBox[{
        RowBox[{"q", "[", "i_", "]"}], "\[RuleDelayed]", 
        RowBox[{
         RowBox[{"m", "[", "i", "]"}], " ", 
         RowBox[{"r", "[", "i", "]"}]}]}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"m", "[", "i_", "]"}], "\[RuleDelayed]", 
         SubscriptBox["m", "i"]}], ",", 
        RowBox[{
         RowBox[{"r", "[", "i_", "]"}], "\[RuleDelayed]", 
         SubscriptBox["r", "i"]}]}], "}"}]}], "/.", " ", 
     RowBox[{"msqb", "\[RuleDelayed]", 
      SuperscriptBox[
       RowBox[{"Abs", "[", "b", "]"}], "2"]}]}]}], "\n", "\n", 
   RowBox[{"Print", "[", "\"\<HE limit of 1-loop-angle in QED:\>\"", "]"}], 
   "\n", 
   RowBox[{
    RowBox[{"\[Chi]QEDHE", "[", "1", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Collect", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Refine", "[", 
           RowBox[{
            RowBox[{"Series", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"chiSol", "[", "1", "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ",", "2"}], "]"}], "]"}], ")"}], "/.", 
                "Jtob"}], "/.", "\[Sigma]toEnergy"}], ",", 
              RowBox[{"{", 
               RowBox[{"en", ",", "Infinity", ",", "3"}], "}"}]}], "]"}], ",", 
            RowBox[{"Assumptions", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"en", ">", 
                RowBox[{
                 RowBox[{"m", "[", "1", "]"}], "+", 
                 RowBox[{"m", "[", "2", "]"}]}]}], ",", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], ">", "0"}], ",", 
               RowBox[{
                RowBox[{"m", "[", "2", "]"}], ">", "0"}]}], "}"}]}]}], "]"}], 
          "//", "Normal"}], ",", 
         RowBox[{"{", 
          RowBox[{"en", ",", 
           RowBox[{"q", "[", "1", "]"}], ",", 
           RowBox[{"q", "[", "2", "]"}]}], "}"}], ",", "Cancel"}], "]"}], "/.", 
       RowBox[{
        RowBox[{"q", "[", "i_", "]"}], "\[RuleDelayed]", 
        RowBox[{
         RowBox[{"m", "[", "i", "]"}], " ", 
         RowBox[{"r", "[", "i", "]"}]}]}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"m", "[", "i_", "]"}], "\[RuleDelayed]", 
         SubscriptBox["m", "i"]}], ",", 
        RowBox[{
         RowBox[{"r", "[", "i_", "]"}], "\[RuleDelayed]", 
         SubscriptBox["r", "i"]}]}], "}"}]}], "/.", " ", 
     RowBox[{"msqb", "\[RuleDelayed]", 
      SuperscriptBox[
       RowBox[{"Abs", "[", "b", "]"}], "2"]}]}]}], "\n", "\n", 
   RowBox[{"Print", "[", "\"\<HE limit of 2-loop-angle in QED:\>\"", "]"}], 
   "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"conservative", " ", "angle"}], ",", " ", 
     RowBox[{"agrees", " ", "with", " ", "Vines", " ", 
      RowBox[{"eq", ".", 
       RowBox[{"(", "3.18", ")"}]}]}]}], " ", "*)"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"\[Chi]QEDHE", "[", 
      RowBox[{"2", ",", "cons"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Refine", "[", 
         RowBox[{
          RowBox[{"Series", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"\[Chi]QED", "[", 
               RowBox[{"3", ",", "cons"}], "]"}], "/.", "Jtob"}], "/.", 
             "\[Sigma]toEnergy"}], ",", 
            RowBox[{"{", 
             RowBox[{"en", ",", "Infinity", ",", "3"}], "}"}]}], "]"}], ",", 
          RowBox[{"Assumptions", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"en", ">", "0"}], ",", 
             RowBox[{
              RowBox[{"m", "[", "1", "]"}], ">", "0"}], ",", 
             RowBox[{
              RowBox[{"m", "[", "2", "]"}], ">", "0"}], ",", " ", 
             RowBox[{
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], " ", 
               RowBox[{"m", "[", "2", "]"}]}], ">", "0"}]}], "}"}]}]}], "]"}],
         "/.", 
        RowBox[{
         RowBox[{"q", "[", "i_", "]"}], "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"m", "[", "i", "]"}], " ", 
          RowBox[{"r", "[", "i", "]"}]}]}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"m", "[", "i_", "]"}], "\[RuleDelayed]", 
          SubscriptBox["m", "i"]}], ",", 
         RowBox[{
          RowBox[{"r", "[", "i_", "]"}], "\[RuleDelayed]", 
          SubscriptBox["r", "i"]}]}], "}"}]}], "/.", " ", 
      RowBox[{"msqb", "\[RuleDelayed]", 
       SuperscriptBox[
        RowBox[{"Abs", "[", "b", "]"}], "2"]}]}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"\[Chi]QEDHE", "[", 
     RowBox[{"2", ",", "cons"}], "]"}], "=", 
    InterpretationBox[
     RowBox[{
      FractionBox[
       RowBox[{"16", " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SubsuperscriptBox["m", "1", "3"], " ", 
        SubsuperscriptBox["m", "2", "3"], " ", 
        SubsuperscriptBox["r", "1", "3"], " ", 
        SubsuperscriptBox["r", "2", "3"]}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"Abs", "[", "b", "]"}], "3"], " ", 
        SuperscriptBox["en", "3"]}]], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", 
         FractionBox["1", "en"], "]"}], "4"],
       SeriesData[$CellContext`en, 
        DirectedInfinity[1], {}, 3, 4, 1],
       Editable->False]}],
     SeriesData[$CellContext`en, 
      DirectedInfinity[
      1], {(((((Rational[16, 3] $CellContext`\[Alpha]^3) 
           Abs[$CellContext`b]^(-3)) Subscript[$CellContext`m, 1]^3) 
         Subscript[$CellContext`m, 2]^3) Subscript[$CellContext`r, 1]^3) 
       Subscript[$CellContext`r, 2]^3}, 3, 4, 1],
     Editable->False]}], "\n", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"high", "-", "energy", "-", 
     RowBox[{
     "limit", " ", "of", " ", "radiative", " ", "angle", " ", "at", " ", 
      "2"}], "-", "loops"}], "*)"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"\[Chi]QEDHE", "[", 
      RowBox[{"2", ",", "rad", ",", "box"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Refine", "[", 
         RowBox[{
          RowBox[{"Series", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"chiSol", "[", "2", "]"}], "[", 
                 RowBox[{"[", 
                  RowBox[{"1", ",", "2"}], "]"}], "]"}], "-", 
                RowBox[{"\[Chi]QED", "[", 
                 RowBox[{"3", ",", "cons"}], "]"}]}], ")"}], "/.", "Jtob"}], "/.",
              "\[Sigma]toEnergy"}], ",", 
            RowBox[{"{", 
             RowBox[{"en", ",", "Infinity", ",", "3"}], "}"}]}], "]"}], ",", 
          RowBox[{"Assumptions", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"en", ">", 
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], "+", 
               RowBox[{"m", "[", "2", "]"}]}]}], ",", 
             RowBox[{
              RowBox[{"m", "[", "1", "]"}], ">", "0"}], ",", 
             RowBox[{
              RowBox[{"m", "[", "2", "]"}], ">", "0"}], ",", " ", 
             RowBox[{
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], " ", 
               RowBox[{"m", "[", "2", "]"}]}], ">", "0"}]}], "}"}]}]}], "]"}],
         "/.", 
        RowBox[{
         RowBox[{"q", "[", "i_", "]"}], "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"m", "[", "i", "]"}], " ", 
          RowBox[{"r", "[", "i", "]"}]}]}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"m", "[", "i_", "]"}], "\[RuleDelayed]", 
          SubscriptBox["m", "i"]}], ",", 
         RowBox[{
          RowBox[{"r", "[", "i_", "]"}], "\[RuleDelayed]", 
          SubscriptBox["r", "i"]}]}], "}"}]}], "/.", " ", 
      RowBox[{"msqb", "\[RuleDelayed]", 
       SuperscriptBox[
        RowBox[{"Abs", "[", "b", "]"}], "2"]}]}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"\[Chi]QEDHE", "[", 
     RowBox[{"2", ",", "rad", ",", "box"}], "]"}], "=", 
    InterpretationBox[
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"16", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Alpha]", "3"], " ", 
           SubsuperscriptBox["m", "1", "3"], " ", 
           SubsuperscriptBox["m", "2", "3"], " ", 
           SubsuperscriptBox["r", "1", "3"], " ", 
           SubsuperscriptBox["r", "2", "3"]}], ")"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Abs", "[", "b", "]"}], "3"], " ", 
         SuperscriptBox["en", "3"]}]]}], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", 
         FractionBox["1", "en"], "]"}], "4"],
       SeriesData[$CellContext`en, 
        DirectedInfinity[1], {}, 3, 4, 1],
       Editable->False]}],
     SeriesData[$CellContext`en, 
      DirectedInfinity[
      1], {((((((-16) $CellContext`\[Alpha]^3) Abs[$CellContext`b]^(-3)) 
          Subscript[$CellContext`m, 1]^3) Subscript[$CellContext`m, 2]^3) 
        Subscript[$CellContext`r, 1]^3) Subscript[$CellContext`r, 2]^3}, 3, 4,
       1],
     Editable->False]}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"\[Chi]QEDHE", "[", 
      RowBox[{"2", ",", "rad", ",", "mush"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Refine", "[", 
         RowBox[{
          RowBox[{"Series", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"chiSolMush", "[", "2", "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "2"}], "]"}], "]"}], "/.", "Jtob"}], "/.", 
             "\[Sigma]toEnergy"}], ",", 
            RowBox[{"{", 
             RowBox[{"en", ",", "Infinity", ",", "3"}], "}"}]}], "]"}], ",", 
          RowBox[{"Assumptions", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"en", ">", 
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], "+", 
               RowBox[{"m", "[", "2", "]"}]}]}], ",", 
             RowBox[{
              RowBox[{"m", "[", "1", "]"}], ">", "0"}], ",", 
             RowBox[{
              RowBox[{"m", "[", "2", "]"}], ">", "0"}], ",", " ", 
             RowBox[{
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], " ", 
               RowBox[{"m", "[", "2", "]"}]}], ">", "0"}]}], "}"}]}]}], "]"}],
         "/.", 
        RowBox[{
         RowBox[{"q", "[", "i_", "]"}], "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"m", "[", "i", "]"}], " ", 
          RowBox[{"r", "[", "i", "]"}]}]}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"m", "[", "i_", "]"}], "\[RuleDelayed]", 
          SubscriptBox["m", "i"]}], ",", 
         RowBox[{
          RowBox[{"r", "[", "i_", "]"}], "\[RuleDelayed]", 
          SubscriptBox["r", "i"]}]}], "}"}]}], "/.", " ", 
      RowBox[{"msqb", "\[RuleDelayed]", 
       SuperscriptBox[
        RowBox[{"Abs", "[", "b", "]"}], "2"]}]}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"\[Chi]QEDHE", "[", 
     RowBox[{"2", ",", "rad", ",", "mush"}], "]"}], "=", 
    InterpretationBox[
     RowBox[{
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SubsuperscriptBox["r", "1", "2"], " ", 
        SubsuperscriptBox["r", "2", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubsuperscriptBox["m", "1", "2"], " ", 
           SubsuperscriptBox["m", "2", "2"], " ", 
           SubsuperscriptBox["r", "1", "2"]}], "+", 
          RowBox[{
           SubsuperscriptBox["m", "1", "2"], " ", 
           SubsuperscriptBox["m", "2", "2"], " ", 
           SubsuperscriptBox["r", "2", "2"]}]}], ")"}]}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"Abs", "[", "b", "]"}], "3"], " ", "en"}]], "+", 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["m", "1", "2"], "+", 
          SubsuperscriptBox["m", "2", "2"]}], ")"}], " ", 
        SubsuperscriptBox["r", "1", "2"], " ", 
        SubsuperscriptBox["r", "2", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubsuperscriptBox["m", "1", "2"], " ", 
           SubsuperscriptBox["m", "2", "2"], " ", 
           SubsuperscriptBox["r", "1", "2"]}], "+", 
          RowBox[{
           SubsuperscriptBox["m", "1", "2"], " ", 
           SubsuperscriptBox["m", "2", "2"], " ", 
           SubsuperscriptBox["r", "2", "2"]}]}], ")"}]}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"Abs", "[", "b", "]"}], "3"], " ", 
        SuperscriptBox["en", "3"]}]], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", 
         FractionBox["1", "en"], "]"}], "4"],
       SeriesData[$CellContext`en, 
        DirectedInfinity[1], {}, 1, 4, 1],
       Editable->False]}],
     SeriesData[$CellContext`en, 
      DirectedInfinity[
      1], {((((Rational[8, 3] $CellContext`\[Alpha]^3) 
          Abs[$CellContext`b]^(-3)) Subscript[$CellContext`r, 1]^2) 
        Subscript[$CellContext`r, 2]^2) ((Subscript[$CellContext`m, 1]^2 
          Subscript[$CellContext`m, 2]^2) 
         Subscript[$CellContext`r, 1]^2 + (Subscript[$CellContext`m, 1]^2 
          Subscript[$CellContext`m, 2]^2) Subscript[$CellContext`r, 2]^2), 
       0, (((((Rational[8, 3] $CellContext`\[Alpha]^3) 
           Abs[$CellContext`b]^(-3)) (Subscript[$CellContext`m, 1]^2 + 
           Subscript[$CellContext`m, 2]^2)) Subscript[$CellContext`r, 1]^2) 
        Subscript[$CellContext`r, 2]^2) ((Subscript[$CellContext`m, 1]^2 
          Subscript[$CellContext`m, 2]^2) 
         Subscript[$CellContext`r, 1]^2 + (Subscript[$CellContext`m, 1]^2 
          Subscript[$CellContext`m, 2]^2) Subscript[$CellContext`r, 2]^2)}, 1,
       4, 1],
     Editable->False]}], "\n", "\n", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"high", "-", 
     RowBox[{
     "energy", " ", "limit", " ", "of", " ", "the", " ", "full", " ", "soft", 
      " ", "angle", " ", "split", " ", "by", " ", "charge", " ", 
      "sectors"}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"\[Chi]QEDHE", "[", 
     RowBox[{"2", ",", "box"}], "]"}], "=", 
    RowBox[{
     RowBox[{"\[Chi]QEDHE", "[", 
      RowBox[{"2", ",", "cons"}], "]"}], "+", 
     RowBox[{"\[Chi]QEDHE", "[", 
      RowBox[{"2", ",", "rad", ",", "box"}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Chi]QEDHE", "[", 
     RowBox[{"2", ",", "mush"}], "]"}], "=", 
    RowBox[{"\[Chi]QEDHE", "[", 
     RowBox[{"2", ",", "rad", ",", "mush"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Chi]QEDHE", "[", "2", "]"}], "=", 
     RowBox[{
      RowBox[{"\[Chi]QEDHE", "[", 
       RowBox[{"2", ",", "box"}], "]"}], "+", 
      RowBox[{"\[Chi]QEDHE", "[", 
       RowBox[{"2", ",", "mush"}], "]"}]}]}], ";"}]}]}]], "Code",
 CellChangeTimes->{{3.847211155700221*^9, 3.847211182319355*^9}, {
   3.8472193313713408`*^9, 3.847219388734729*^9}, {3.847219451084174*^9, 
   3.8472194514410048`*^9}, {3.847219729750711*^9, 3.8472197470856733`*^9}, {
   3.8472224231398487`*^9, 3.8472224478093243`*^9}, {3.847229914850212*^9, 
   3.847229933348868*^9}, {3.8472462359497833`*^9, 3.847246261693079*^9}, {
   3.847246320883811*^9, 3.847246327677916*^9}, {3.848061068683528*^9, 
   3.8480610693357277`*^9}, {3.848061145332078*^9, 3.848061218314196*^9}, {
   3.8480612556784067`*^9, 3.848061270959988*^9}, {3.848061312982224*^9, 
   3.8480613234645844`*^9}, {3.848061433078817*^9, 3.848061473064413*^9}, 
   3.848339268620884*^9},
 CellLabel->
  "In[456]:=",ExpressionUUID->"5c849303-03a3-42ac-acb5-9e4ad625da5e"],

Cell[BoxData["\<\"HE limit of tree-angle in QED:\"\>"], "Print",
 CellChangeTimes->{
  3.84806127900385*^9, 3.848061483745096*^9, 3.8482532636706743`*^9, 
   3.8482533907979527`*^9, 3.848339012916546*^9, {3.848339283735849*^9, 
   3.848339294528103*^9}, 3.848832522737329*^9, 3.8491935304752893`*^9},
 CellLabel->
  "During evaluation of \
In[456]:=",ExpressionUUID->"d427679c-34a4-4905-8b0c-99c0f03045a9"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"4", " ", "\[Alpha]", " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"], " ", 
    SubscriptBox["r", "1"], " ", 
    SubscriptBox["r", "2"]}], 
   RowBox[{"en", " ", 
    RowBox[{"Abs", "[", "b", "]"}]}]]}]], "Output",
 CellChangeTimes->{
  3.848061279048438*^9, 3.848061483747383*^9, 3.848253264072527*^9, 
   3.8482533907990303`*^9, 3.84833901293952*^9, {3.848339283781644*^9, 
   3.848339294536428*^9}, 3.8488325227390213`*^9, 3.849193530489518*^9},
 CellLabel->
  "Out[457]=",ExpressionUUID->"26d8f731-9bc2-43a6-9f94-686da60b7b92"],

Cell[BoxData["\<\"HE limit of 1-loop-angle in QED:\"\>"], "Print",
 CellChangeTimes->{
  3.84806127900385*^9, 3.848061483745096*^9, 3.8482532636706743`*^9, 
   3.8482533907979527`*^9, 3.848339012916546*^9, {3.848339283735849*^9, 
   3.848339294528103*^9}, 3.848832522737329*^9, 3.8491935304917097`*^9},
 CellLabel->
  "During evaluation of \
In[456]:=",ExpressionUUID->"5cbc355b-4b8e-4bf7-99ec-f30fc9e6b1d2"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", "\[Pi]", " ", 
   SuperscriptBox["\[Alpha]", "2"], " ", 
   SubsuperscriptBox["m", "1", "2"], " ", 
   SubsuperscriptBox["m", "2", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["m", "1"], "+", 
     SubscriptBox["m", "2"]}], ")"}], " ", 
   SubsuperscriptBox["r", "1", "2"], " ", 
   SubsuperscriptBox["r", "2", "2"]}], 
  RowBox[{
   SuperscriptBox["en", "3"], " ", 
   SuperscriptBox[
    RowBox[{"Abs", "[", "b", "]"}], "2"]}]]], "Output",
 CellChangeTimes->{
  3.848061279048438*^9, 3.848061483747383*^9, 3.848253264072527*^9, 
   3.8482533907990303`*^9, 3.84833901293952*^9, {3.848339283781644*^9, 
   3.848339294536428*^9}, 3.8488325227390213`*^9, 3.849193530494309*^9},
 CellLabel->
  "Out[459]=",ExpressionUUID->"fb3c612d-9b72-4e6d-bfdf-3e9846baabc9"],

Cell[BoxData["\<\"HE limit of 2-loop-angle in QED:\"\>"], "Print",
 CellChangeTimes->{
  3.84806127900385*^9, 3.848061483745096*^9, 3.8482532636706743`*^9, 
   3.8482533907979527`*^9, 3.848339012916546*^9, {3.848339283735849*^9, 
   3.848339294528103*^9}, 3.848832522737329*^9, 3.8491935304984913`*^9},
 CellLabel->
  "During evaluation of \
In[456]:=",ExpressionUUID->"ca9a27c6-28bb-48f7-903f-639e5d54e9bc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["\[Alpha]", "3"], " ", 
     SubsuperscriptBox["m", "1", "3"], " ", 
     SubsuperscriptBox["m", "2", "3"], " ", 
     SubsuperscriptBox["r", "1", "3"], " ", 
     SubsuperscriptBox["r", "2", "3"]}], 
    RowBox[{"3", " ", 
     SuperscriptBox[
      RowBox[{"Abs", "[", "b", "]"}], "3"], " ", 
     SuperscriptBox["en", "3"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "en"], "]"}], "4"],
    SeriesData[$CellContext`en, 
     DirectedInfinity[1], {}, 3, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`en, 
   DirectedInfinity[1], {
   Rational[16, 3] $CellContext`\[Alpha]^3 Abs[$CellContext`b]^(-3) 
    Subscript[$CellContext`m, 1]^3 Subscript[$CellContext`m, 2]^3 
    Subscript[$CellContext`r, 1]^3 Subscript[$CellContext`r, 2]^3}, 3, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.848061279048438*^9, 3.848061483747383*^9, 3.848253264072527*^9, 
   3.8482533907990303`*^9, 3.84833901293952*^9, {3.848339283781644*^9, 
   3.848339294536428*^9}, 3.8488325227390213`*^9, 3.849193530501144*^9},
 CellLabel->
  "Out[461]=",ExpressionUUID->"a519505a-c150-49a5-ac55-711a3c2d3f65"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"16", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SubsuperscriptBox["m", "1", "3"], " ", 
        SubsuperscriptBox["m", "2", "3"], " ", 
        SubsuperscriptBox["r", "1", "3"], " ", 
        SubsuperscriptBox["r", "2", "3"]}], ")"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Abs", "[", "b", "]"}], "3"], " ", 
      SuperscriptBox["en", "3"]}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "en"], "]"}], "4"],
    SeriesData[$CellContext`en, 
     DirectedInfinity[1], {}, 3, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`en, 
   DirectedInfinity[
   1], {(-16) $CellContext`\[Alpha]^3 Abs[$CellContext`b]^(-3) 
    Subscript[$CellContext`m, 1]^3 Subscript[$CellContext`m, 2]^3 
    Subscript[$CellContext`r, 1]^3 Subscript[$CellContext`r, 2]^3}, 3, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.848061279048438*^9, 3.848061483747383*^9, 3.848253264072527*^9, 
   3.8482533907990303`*^9, 3.84833901293952*^9, {3.848339283781644*^9, 
   3.848339294536428*^9}, 3.8488325227390213`*^9, 3.849193530503447*^9},
 CellLabel->
  "Out[462]=",ExpressionUUID->"0330b628-f87d-4442-8add-2bb03ddf538c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"8", " ", 
     SuperscriptBox["\[Alpha]", "3"], " ", 
     SubsuperscriptBox["r", "1", "2"], " ", 
     SubsuperscriptBox["r", "2", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubsuperscriptBox["m", "1", "2"], " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubsuperscriptBox["r", "1", "2"]}], "+", 
       RowBox[{
        SubsuperscriptBox["m", "1", "2"], " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubsuperscriptBox["r", "2", "2"]}]}], ")"}]}], 
    RowBox[{"3", " ", 
     SuperscriptBox[
      RowBox[{"Abs", "[", "b", "]"}], "3"], " ", "en"}]], "+", 
   FractionBox[
    RowBox[{"8", " ", 
     SuperscriptBox["\[Alpha]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       SubsuperscriptBox["m", "1", "2"], "+", 
       SubsuperscriptBox["m", "2", "2"]}], ")"}], " ", 
     SubsuperscriptBox["r", "1", "2"], " ", 
     SubsuperscriptBox["r", "2", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubsuperscriptBox["m", "1", "2"], " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubsuperscriptBox["r", "1", "2"]}], "+", 
       RowBox[{
        SubsuperscriptBox["m", "1", "2"], " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubsuperscriptBox["r", "2", "2"]}]}], ")"}]}], 
    RowBox[{"3", " ", 
     SuperscriptBox[
      RowBox[{"Abs", "[", "b", "]"}], "3"], " ", 
     SuperscriptBox["en", "3"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "en"], "]"}], "4"],
    SeriesData[$CellContext`en, 
     DirectedInfinity[1], {}, 1, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`en, 
   DirectedInfinity[1], {
   Rational[8, 3] $CellContext`\[Alpha]^3 Abs[$CellContext`b]^(-3) 
    Subscript[$CellContext`r, 1]^2 
    Subscript[$CellContext`r, 2]^2 (
     Subscript[$CellContext`m, 1]^2 Subscript[$CellContext`m, 2]^2 
      Subscript[$CellContext`r, 1]^2 + 
     Subscript[$CellContext`m, 1]^2 Subscript[$CellContext`m, 2]^2 
      Subscript[$CellContext`r, 2]^2), 0, 
    Rational[8, 3] $CellContext`\[Alpha]^3 
    Abs[$CellContext`b]^(-3) (Subscript[$CellContext`m, 1]^2 + 
     Subscript[$CellContext`m, 2]^2) Subscript[$CellContext`r, 1]^2 
    Subscript[$CellContext`r, 2]^2 (
     Subscript[$CellContext`m, 1]^2 Subscript[$CellContext`m, 2]^2 
      Subscript[$CellContext`r, 1]^2 + 
     Subscript[$CellContext`m, 1]^2 Subscript[$CellContext`m, 2]^2 
      Subscript[$CellContext`r, 2]^2)}, 1, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.848061279048438*^9, 3.848061483747383*^9, 3.848253264072527*^9, 
   3.8482533907990303`*^9, 3.84833901293952*^9, {3.848339283781644*^9, 
   3.848339294536428*^9}, 3.8488325227390213`*^9, 3.8491935305080423`*^9},
 CellLabel->
  "Out[463]=",ExpressionUUID->"352ca240-11d8-45a3-bc0d-e33996b2608b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"32", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SubsuperscriptBox["m", "1", "3"], " ", 
        SubsuperscriptBox["m", "2", "3"], " ", 
        SubsuperscriptBox["r", "1", "3"], " ", 
        SubsuperscriptBox["r", "2", "3"]}], ")"}]}], 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"Abs", "[", "b", "]"}], "3"], " ", 
      SuperscriptBox["en", "3"]}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "en"], "]"}], "4"],
    SeriesData[$CellContext`en, 
     DirectedInfinity[1], {}, 3, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`en, 
   DirectedInfinity[1], {
   Rational[-32, 3] $CellContext`\[Alpha]^3 Abs[$CellContext`b]^(-3) 
    Subscript[$CellContext`m, 1]^3 Subscript[$CellContext`m, 2]^3 
    Subscript[$CellContext`r, 1]^3 Subscript[$CellContext`r, 2]^3}, 3, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.848061279048438*^9, 3.848061483747383*^9, 3.848253264072527*^9, 
   3.8482533907990303`*^9, 3.84833901293952*^9, {3.848339283781644*^9, 
   3.848339294536428*^9}, 3.8488325227390213`*^9, 3.8491935305109043`*^9},
 CellLabel->
  "Out[464]=",ExpressionUUID->"d420fb95-ff4a-43a5-8cf4-d7a687383b0e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"8", " ", 
     SuperscriptBox["\[Alpha]", "3"], " ", 
     SubsuperscriptBox["r", "1", "2"], " ", 
     SubsuperscriptBox["r", "2", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubsuperscriptBox["m", "1", "2"], " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubsuperscriptBox["r", "1", "2"]}], "+", 
       RowBox[{
        SubsuperscriptBox["m", "1", "2"], " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubsuperscriptBox["r", "2", "2"]}]}], ")"}]}], 
    RowBox[{"3", " ", 
     SuperscriptBox[
      RowBox[{"Abs", "[", "b", "]"}], "3"], " ", "en"}]], "+", 
   FractionBox[
    RowBox[{"8", " ", 
     SuperscriptBox["\[Alpha]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       SubsuperscriptBox["m", "1", "2"], "+", 
       SubsuperscriptBox["m", "2", "2"]}], ")"}], " ", 
     SubsuperscriptBox["r", "1", "2"], " ", 
     SubsuperscriptBox["r", "2", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubsuperscriptBox["m", "1", "2"], " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubsuperscriptBox["r", "1", "2"]}], "+", 
       RowBox[{
        SubsuperscriptBox["m", "1", "2"], " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubsuperscriptBox["r", "2", "2"]}]}], ")"}]}], 
    RowBox[{"3", " ", 
     SuperscriptBox[
      RowBox[{"Abs", "[", "b", "]"}], "3"], " ", 
     SuperscriptBox["en", "3"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "en"], "]"}], "4"],
    SeriesData[$CellContext`en, 
     DirectedInfinity[1], {}, 1, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`en, 
   DirectedInfinity[1], {
   Rational[8, 3] $CellContext`\[Alpha]^3 Abs[$CellContext`b]^(-3) 
    Subscript[$CellContext`r, 1]^2 
    Subscript[$CellContext`r, 2]^2 (
     Subscript[$CellContext`m, 1]^2 Subscript[$CellContext`m, 2]^2 
      Subscript[$CellContext`r, 1]^2 + 
     Subscript[$CellContext`m, 1]^2 Subscript[$CellContext`m, 2]^2 
      Subscript[$CellContext`r, 2]^2), 0, 
    Rational[8, 3] $CellContext`\[Alpha]^3 
    Abs[$CellContext`b]^(-3) (Subscript[$CellContext`m, 1]^2 + 
     Subscript[$CellContext`m, 2]^2) Subscript[$CellContext`r, 1]^2 
    Subscript[$CellContext`r, 2]^2 (
     Subscript[$CellContext`m, 1]^2 Subscript[$CellContext`m, 2]^2 
      Subscript[$CellContext`r, 1]^2 + 
     Subscript[$CellContext`m, 1]^2 Subscript[$CellContext`m, 2]^2 
      Subscript[$CellContext`r, 2]^2)}, 1, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.848061279048438*^9, 3.848061483747383*^9, 3.848253264072527*^9, 
   3.8482533907990303`*^9, 3.84833901293952*^9, {3.848339283781644*^9, 
   3.848339294536428*^9}, 3.8488325227390213`*^9, 3.84919353051372*^9},
 CellLabel->
  "Out[465]=",ExpressionUUID->"cba3bb36-7f14-4e40-b444-55f09b79ddab"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Chi]QEDHE", "[", "2", "]"}], "//", "Normal"}], ",", 
     RowBox[{
      SubsuperscriptBox["r", "1", "3"], " ", 
      SubsuperscriptBox["r", "2", "3"]}]}], "]"}], 
   SubsuperscriptBox["r", "1", "3"], " ", 
   SubsuperscriptBox["r", "2", "3"]}], "-", 
  FractionBox[
   SuperscriptBox[
    RowBox[{"\[Chi]QEDHE", "[", "0", "]"}], "3"], 
   RowBox[{"3", "!"}]]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Chi]QEDHE", "[", 
    RowBox[{"2", ",", "cons"}], "]"}], "-", 
   RowBox[{"sn", " ", 
    FractionBox[
     SuperscriptBox[
      RowBox[{"\[Chi]QEDHE", "[", "0", "]"}], "3"], 
     RowBox[{"3", "!"}]]}]}], "//", "FullSimplify"}]}], "Code",
 CellChangeTimes->{{3.847242968206231*^9, 3.847243012874557*^9}, {
  3.847243582222577*^9, 3.847243599115452*^9}, {3.847243708239439*^9, 
  3.847243713596744*^9}, {3.848061520633868*^9, 3.848061522164625*^9}},
 CellLabel->
  "In[467]:=",ExpressionUUID->"dd70ba49-1152-4e26-8d02-abc39865b983"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.847242942787251*^9, {3.847242974114892*^9, 3.847243016679633*^9}, {
   3.8472435876314363`*^9, 3.847243599440606*^9}, 3.847243714290389*^9, 
   3.8472465199068813`*^9, 3.8480614905047617`*^9, 3.848061523119134*^9, 
   3.848253264454029*^9, 3.8482533908216343`*^9, 3.8483390129896317`*^9, 
   3.8483392945764923`*^9, 3.848832522802987*^9, 3.849193530555101*^9},
 CellLabel->
  "Out[467]=",ExpressionUUID->"372d61c3-729d-46af-8994-e9b35aa97d95"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"16", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "sn"}]}], ")"}], " ", 
     SuperscriptBox["\[Alpha]", "3"], " ", 
     SubsuperscriptBox["m", "1", "3"], " ", 
     SubsuperscriptBox["m", "2", "3"], " ", 
     SubsuperscriptBox["r", "1", "3"], " ", 
     SubsuperscriptBox["r", "2", "3"]}], 
    RowBox[{"3", " ", 
     SuperscriptBox[
      RowBox[{"Abs", "[", "b", "]"}], "3"], " ", 
     SuperscriptBox["en", "3"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "en"], "]"}], "4"],
    SeriesData[$CellContext`en, 
     DirectedInfinity[1], {}, 3, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`en, 
   DirectedInfinity[1], {
   Rational[16, 3] (1 + 2 $CellContext`sn) $CellContext`\[Alpha]^3 
    Abs[$CellContext`b]^(-3) Subscript[$CellContext`m, 1]^3 
    Subscript[$CellContext`m, 2]^3 Subscript[$CellContext`r, 1]^3 
    Subscript[$CellContext`r, 2]^3}, 3, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.847242942787251*^9, {3.847242974114892*^9, 3.847243016679633*^9}, {
   3.8472435876314363`*^9, 3.847243599440606*^9}, 3.847243714290389*^9, 
   3.8472465199068813`*^9, 3.8480614905047617`*^9, 3.848061523119134*^9, 
   3.848253264454029*^9, 3.8482533908216343`*^9, 3.8483390129896317`*^9, 
   3.8483392945764923`*^9, 3.848832522802987*^9, 3.8491935306114197`*^9},
 CellLabel->
  "Out[468]=",ExpressionUUID->"f5f1b76a-cbd4-40d3-a581-e55ccb212e6e"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"vtosigma", "=", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"\[Sigma]", "\[Equal]", 
        FractionBox["1", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["v", "2"]}]]]}], ",", "v"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}]}], ";"}], "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
   "the", " ", "GR", " ", "scattering", " ", "angles", " ", "up", " ", "to", 
    " ", "O", 
    RowBox[{"(", 
     RowBox[{"G", "^", "3"}], ")"}]}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"iGR", "[", "v_", "]"}], ":=", " ", 
   RowBox[{
    FractionBox[
     RowBox[{"-", "16"}], "3"], "+", " ", 
    FractionBox["2", 
     SuperscriptBox["v", "2"]], "+", " ", 
    RowBox[{
     FractionBox[
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox["v", "2"]}], "-", "1"}], ")"}]}], 
      SuperscriptBox["v", "3"]], "2", 
     RowBox[{"ArcSinh", "[", 
      SqrtBox[
       FractionBox[
        RowBox[{"\[Sigma]", "-", "1"}], "2"]], "]"}]}]}]}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Chi]GR", "[", "0", "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{" ", 
      RowBox[{"2", " ", "G", " ", 
       SqrtBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"m", "[", "1", "]"}], "2"], "+", 
         RowBox[{"2", " ", "\[Sigma]", " ", 
          RowBox[{"m", "[", "1", "]"}], " ", 
          RowBox[{"m", "[", "2", "]"}]}], "+", 
         SuperscriptBox[
          RowBox[{"m", "[", "2", "]"}], "2"]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", 
          SuperscriptBox["\[Sigma]", "2"]}], "-", "1"}], ")"}]}]}], 
     RowBox[{
      SuperscriptBox["\[Sigma]", "2"], " ", 
      SuperscriptBox["v", "2"], " ", 
      SqrtBox["msqb"]}]], "//.", "vtosigma"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Chi]GR", "[", "1", "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{" ", 
      RowBox[{"3", "\[Pi]", " ", 
       SuperscriptBox["G", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m", "[", "1", "]"}], "+", 
         RowBox[{"m", "[", "2", "]"}]}], ")"}], 
       SqrtBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"m", "[", "1", "]"}], "2"], "+", 
         RowBox[{"2", " ", "\[Sigma]", " ", 
          RowBox[{"m", "[", "1", "]"}], " ", 
          RowBox[{"m", "[", "2", "]"}]}], "+", 
         SuperscriptBox[
          RowBox[{"m", "[", "2", "]"}], "2"]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", 
          SuperscriptBox["\[Sigma]", "2"]}], "-", "1"}], ")"}]}]}], 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Sigma]", "2"], " ", 
      SuperscriptBox["v", "2"], " ", "msqb"}]], "//.", "vtosigma"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Chi]GR", "[", 
    RowBox[{"2", ",", "rad"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["G", "3"], 
       RowBox[{"m", "[", "1", "]"}], " ", 
       RowBox[{"m", "[", "2", "]"}], 
       SqrtBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"m", "[", "1", "]"}], "2"], "+", 
         RowBox[{"2", " ", "\[Sigma]", " ", 
          RowBox[{"m", "[", "1", "]"}], " ", 
          RowBox[{"m", "[", "2", "]"}]}], "+", 
         SuperscriptBox[
          RowBox[{"m", "[", "2", "]"}], "2"]}]]}], 
      SuperscriptBox["msqb", 
       RowBox[{"3", "/", "2"}]]], 
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", 
          SuperscriptBox["\[Sigma]", "2"]}], "-", "1"}], ")"}], "2"], 
      RowBox[{
       SuperscriptBox["\[Sigma]", "3"], " ", 
       SuperscriptBox["v", "3"]}]], 
     RowBox[{"iGR", "[", "v", "]"}]}], "//.", "vtosigma"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Chi]GR", "[", 
    RowBox[{"2", ",", "cons"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["G", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          SqrtBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"m", "[", "1", "]"}], "2"], "+", 
            RowBox[{"2", " ", "\[Sigma]", " ", 
             RowBox[{"m", "[", "1", "]"}], " ", 
             RowBox[{"m", "[", "2", "]"}]}], "+", 
            SuperscriptBox[
             RowBox[{"m", "[", "2", "]"}], "2"]}]], ")"}], "3"]}], 
       SuperscriptBox["msqb", 
        RowBox[{"3", "/", "2"}]]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         FractionBox[
          RowBox[{
           RowBox[{"64", " ", 
            SuperscriptBox["\[Sigma]", "6"]}], "-", 
           RowBox[{"120", " ", 
            SuperscriptBox["\[Sigma]", "4"]}], " ", "+", " ", 
           RowBox[{"60", " ", 
            SuperscriptBox["\[Sigma]", "2"]}], "-", "5"}], 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Sigma]", " ", "v"}], ")"}], "6"]}]]}], " ", "-", 
        RowBox[{
         FractionBox[
          RowBox[{" ", 
           RowBox[{"8", " ", 
            RowBox[{"m", "[", "1", "]"}], " ", 
            RowBox[{"m", "[", "2", "]"}]}]}], 
          RowBox[{" ", 
           SuperscriptBox[
            RowBox[{"(", 
             SqrtBox[
              RowBox[{
               SuperscriptBox[
                RowBox[{"m", "[", "1", "]"}], "2"], "+", 
               RowBox[{"2", " ", "\[Sigma]", " ", 
                RowBox[{"m", "[", "1", "]"}], " ", 
                RowBox[{"m", "[", "2", "]"}]}], "+", 
               SuperscriptBox[
                RowBox[{"m", "[", "2", "]"}], "2"]}]], ")"}], "2"]}]], 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{"14", " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "+", "25"}], 
            RowBox[{"3", " ", "\[Sigma]", " ", 
             SuperscriptBox["v", "2"]}]], " ", "+", " ", 
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["\[Sigma]", "4"]}], "-", 
              RowBox[{"12", 
               SuperscriptBox["\[Sigma]", "2"]}], "-", "3"}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Sigma]", " ", "v"}], ")"}], "3"]], "2", 
            RowBox[{"ArcSinh", "[", 
             SqrtBox[
              FractionBox[
               RowBox[{"\[Sigma]", "-", "1"}], "2"]], "]"}]}]}], " ", 
          ")"}]}]}], ")"}]}], "//.", "vtosigma"}], "//", "FullSimplify"}]}], 
  ";"}]}], "Code",
 CellChangeTimes->{{3.847221707361455*^9, 3.8472220433474703`*^9}, {
  3.847222480695533*^9, 3.847222657865533*^9}, {3.84722287375974*^9, 
  3.847222875148279*^9}, {3.847229744099527*^9, 3.847229751605956*^9}, {
  3.847229853300252*^9, 3.847229856605529*^9}, {3.847246167109447*^9, 
  3.847246182538762*^9}, {3.848061599562047*^9, 3.84806160051087*^9}},
 CellLabel->
  "In[469]:=",ExpressionUUID->"2116a294-e567-4d1f-b828-be7d5e151df4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Chi]GRHE", "[", "0", "]"}], "=", 
  RowBox[{"Refine", "[", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Chi]GR", "[", "0", "]"}], "/.", "\[Sigma]toEnergy"}], ",", 
      RowBox[{"{", 
       RowBox[{"en", ",", "\[Infinity]", ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"en", ">", 
        RowBox[{
         RowBox[{"m", "[", "1", "]"}], "+", 
         RowBox[{"m", "[", "2", "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"m", "[", "1", "]"}], ">", "0"}], ",", 
       RowBox[{
        RowBox[{"m", "[", "2", "]"}], ">", "0"}]}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Chi]GRHE", "[", "1", "]"}], "=", 
   RowBox[{"Refine", "[", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Chi]GR", "[", "1", "]"}], "/.", "\[Sigma]toEnergy"}], ",", 
       
       RowBox[{"{", 
        RowBox[{"en", ",", "\[Infinity]", ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"en", ">", 
         RowBox[{
          RowBox[{"m", "[", "1", "]"}], "+", 
          RowBox[{"m", "[", "2", "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"m", "[", "1", "]"}], ">", "0"}], ",", 
        RowBox[{
         RowBox[{"m", "[", "2", "]"}], ">", "0"}]}], "}"}]}]}], "]"}]}], "\n",
   "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"\[Chi]GRHE", "[", 
     RowBox[{"2", ",", "cons"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Refine", "[", 
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Chi]GR", "[", 
            RowBox[{"2", ",", "cons"}], "]"}], "/.", "\[Sigma]toEnergy"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"en", ",", "\[Infinity]", ",", 
            RowBox[{"-", "3"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"Assumptions", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"en", ">", 
            RowBox[{
             RowBox[{"m", "[", "1", "]"}], "+", 
             RowBox[{"m", "[", "2", "]"}]}]}], ",", 
           RowBox[{
            RowBox[{"m", "[", "1", "]"}], ">", "0"}], ",", 
           RowBox[{
            RowBox[{"m", "[", "2", "]"}], ">", "0"}]}], "}"}]}]}], "]"}], "//",
       "ExpandAll"}], "//", "Simplify"}]}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Chi]GRHE", "[", 
    RowBox[{"2", ",", "cons"}], "]"}], "=", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["G", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"Log", "[", 
              FractionBox[
               SuperscriptBox["en", "2"], 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], " ", 
                RowBox[{"m", "[", "2", "]"}]}]], "]"}]}]}], ")"}]}], ")"}], 
        " ", 
        SuperscriptBox["en", "3"]}], 
       SuperscriptBox["msqb", 
        RowBox[{"3", "/", "2"}]]]}], "+", 
     InterpretationBox[
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"O", "[", 
         FractionBox["1", "en"], "]"}], "2"]],
      SeriesData[$CellContext`en, 
       DirectedInfinity[1], {}, -3, -2, 1],
      Editable->False]}],
    SeriesData[$CellContext`en, 
     DirectedInfinity[
     1], {(((-8) $CellContext`G^3) $CellContext`msqb^Rational[-3, 2]) (-3 + 
       2 Log[$CellContext`en^2 ($CellContext`m[1]^(-1)/$CellContext`m[
           2])])}, -3, -2, 1],
    Editable->False]}], "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"\[Chi]GRHE", "[", 
     RowBox[{"2", ",", "rad"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Refine", "[", 
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Chi]GR", "[", 
            RowBox[{"2", ",", "rad"}], "]"}], "/.", "\[Sigma]toEnergy"}], ",", 
          RowBox[{"{", 
           RowBox[{"en", ",", "\[Infinity]", ",", 
            RowBox[{"-", "3"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"Assumptions", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"en", ">", 
            RowBox[{
             RowBox[{"m", "[", "1", "]"}], "+", 
             RowBox[{"m", "[", "2", "]"}]}]}], ",", 
           RowBox[{
            RowBox[{"m", "[", "1", "]"}], ">", "0"}], ",", 
           RowBox[{
            RowBox[{"m", "[", "2", "]"}], ">", "0"}]}], "}"}]}]}], "]"}], "//",
       "ExpandAll"}], "//", "Simplify"}]}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Chi]GRHE", "[", 
    RowBox[{"2", ",", "rad"}], "]"}], "=", 
   InterpretationBox[
    RowBox[{
     FractionBox[
      RowBox[{"8", " ", 
       SuperscriptBox["G", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["en", "2"], 
            RowBox[{
             RowBox[{"m", "[", "1", "]"}], " ", 
             RowBox[{"m", "[", "2", "]"}]}]], "]"}]}]}], ")"}], " ", 
       SuperscriptBox["en", "3"]}], 
      RowBox[{"3", " ", 
       SuperscriptBox["msqb", 
        RowBox[{"3", "/", "2"}]]}]], "+", 
     InterpretationBox[
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"O", "[", 
         FractionBox["1", "en"], "]"}], "2"]],
      SeriesData[$CellContext`en, 
       DirectedInfinity[1], {}, -3, -2, 1],
      Editable->False]}],
    SeriesData[$CellContext`en, 
     DirectedInfinity[
     1], {((Rational[8, 3] $CellContext`G^3) $CellContext`msqb^
        Rational[-3, 2]) (-5 + 
       6 Log[$CellContext`en^2 ($CellContext`m[1]^(-1)/$CellContext`m[
           2])])}, -3, -2, 1],
    Editable->False]}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"\[Chi]GRHE", "[", "2", "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Chi]GRHE", "[", 
     RowBox[{"2", ",", "cons"}], "]"}], " ", "+", " ", 
    RowBox[{"\[Chi]GRHE", "[", 
     RowBox[{"2", ",", "rad"}], "]"}]}], "//", "FullSimplify"}]}]}], "Code",
 CellChangeTimes->{{3.847222172204351*^9, 3.847222214575873*^9}, {
   3.8472223612532053`*^9, 3.847222370418538*^9}, 3.847222406650752*^9, {
   3.847222684559876*^9, 3.847222689545185*^9}, {3.847222997081564*^9, 
   3.847223000607842*^9}, {3.8472267679887*^9, 3.8472267916015368`*^9}, {
   3.8472283041733093`*^9, 3.84722830625379*^9}, {3.847228601693439*^9, 
   3.847228610157072*^9}, {3.847228789162238*^9, 3.84722879669541*^9}, {
   3.847246033265668*^9, 3.847246099457424*^9}, {3.848339038376184*^9, 
   3.8483390562524137`*^9}, 3.848339089166726*^9, {3.8483392102988234`*^9, 
   3.848339216548615*^9}, 3.8483392792609177`*^9},
 CellLabel->
  "In[475]:=",ExpressionUUID->"a8f322a1-7882-4f15-96db-0d98bce8972f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"4", " ", "G", " ", "en"}], 
    SqrtBox["msqb"]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "en"], "]"}], "0"],
    SeriesData[$CellContext`en, 
     DirectedInfinity[1], {}, -1, 0, 1],
    Editable->False]}],
  SeriesData[$CellContext`en, 
   DirectedInfinity[1], {
   4 $CellContext`G $CellContext`msqb^Rational[-1, 2]}, -1, 0, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.847222358952628*^9, 3.8472223840887833`*^9}, 
   3.847222454742083*^9, 3.8472228440557127`*^9, 3.84722299825905*^9, 
   3.847223049476429*^9, 3.847226801347682*^9, 3.8472269727863073`*^9, 
   3.8472283067333183`*^9, {3.8472286045787287`*^9, 3.8472286164330873`*^9}, 
   3.847228860942679*^9, 3.847229766067498*^9, 3.847229863308701*^9, 
   3.848061616904727*^9, 3.848253394626317*^9, 3.848339017164875*^9, 
   3.8483392964533463`*^9, 3.8488325264247*^9, 3.849193534166972*^9},
 CellLabel->
  "Out[475]=",ExpressionUUID->"08a697d4-4ebc-4139-bd67-b2cedb2e4287"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"15", " ", 
     SuperscriptBox["G", "2"], " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"m", "[", "1", "]"}], "+", 
       RowBox[{"m", "[", "2", "]"}]}], ")"}], " ", "en"}], 
    RowBox[{"4", " ", "msqb"}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "en"], "]"}], "0"],
    SeriesData[$CellContext`en, 
     DirectedInfinity[1], {}, -1, 0, 1],
    Editable->False]}],
  SeriesData[$CellContext`en, 
   DirectedInfinity[1], {
   Rational[15, 4] $CellContext`G^2 $CellContext`msqb^(-1) 
    Pi ($CellContext`m[1] + $CellContext`m[2])}, -1, 0, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.847222358952628*^9, 3.8472223840887833`*^9}, 
   3.847222454742083*^9, 3.8472228440557127`*^9, 3.84722299825905*^9, 
   3.847223049476429*^9, 3.847226801347682*^9, 3.8472269727863073`*^9, 
   3.8472283067333183`*^9, {3.8472286045787287`*^9, 3.8472286164330873`*^9}, 
   3.847228860942679*^9, 3.847229766067498*^9, 3.847229863308701*^9, 
   3.848061616904727*^9, 3.848253394626317*^9, 3.848339017164875*^9, 
   3.8483392964533463`*^9, 3.8488325264247*^9, 3.849193534200079*^9},
 CellLabel->
  "Out[476]=",ExpressionUUID->"c104fdea-d70f-41e3-8e4e-83f16aff69e2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["G", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             SuperscriptBox["en", "2"], 
             RowBox[{
              RowBox[{"m", "[", "1", "]"}], " ", 
              RowBox[{"m", "[", "2", "]"}]}]], "]"}]}]}], ")"}]}], ")"}], " ", 
      SuperscriptBox["en", "3"]}], 
     SuperscriptBox["msqb", 
      RowBox[{"3", "/", "2"}]]]}], "+", 
   InterpretationBox[
    FractionBox["1", 
     SuperscriptBox[
      RowBox[{"O", "[", 
       FractionBox["1", "en"], "]"}], "2"]],
    SeriesData[$CellContext`en, 
     DirectedInfinity[1], {}, -3, -2, 1],
    Editable->False]}],
  SeriesData[$CellContext`en, 
   DirectedInfinity[
   1], {(-8) $CellContext`G^3 $CellContext`msqb^Rational[-3, 2] (-3 + 
     2 Log[$CellContext`en^2 $CellContext`m[1]^(-1)/$CellContext`m[
        2]])}, -3, -2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.847222358952628*^9, 3.8472223840887833`*^9}, 
   3.847222454742083*^9, 3.8472228440557127`*^9, 3.84722299825905*^9, 
   3.847223049476429*^9, 3.847226801347682*^9, 3.8472269727863073`*^9, 
   3.8472283067333183`*^9, {3.8472286045787287`*^9, 3.8472286164330873`*^9}, 
   3.847228860942679*^9, 3.847229766067498*^9, 3.847229863308701*^9, 
   3.848061616904727*^9, 3.848253394626317*^9, 3.848339017164875*^9, 
   3.8483392964533463`*^9, 3.8488325264247*^9, 3.849193534649354*^9},
 CellLabel->
  "Out[477]=",ExpressionUUID->"02b3f8ca-06cc-489f-85a1-109347db6472"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"8", " ", 
     SuperscriptBox["G", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          SuperscriptBox["en", "2"], 
          RowBox[{
           RowBox[{"m", "[", "1", "]"}], " ", 
           RowBox[{"m", "[", "2", "]"}]}]], "]"}]}]}], ")"}], " ", 
     SuperscriptBox["en", "3"]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["msqb", 
      RowBox[{"3", "/", "2"}]]}]], "+", 
   InterpretationBox[
    FractionBox["1", 
     SuperscriptBox[
      RowBox[{"O", "[", 
       FractionBox["1", "en"], "]"}], "2"]],
    SeriesData[$CellContext`en, 
     DirectedInfinity[1], {}, -3, -2, 1],
    Editable->False]}],
  SeriesData[$CellContext`en, 
   DirectedInfinity[1], {
   Rational[8, 3] $CellContext`G^3 $CellContext`msqb^Rational[-3, 2] (-5 + 
     6 Log[$CellContext`en^2 $CellContext`m[1]^(-1)/$CellContext`m[
        2]])}, -3, -2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.847222358952628*^9, 3.8472223840887833`*^9}, 
   3.847222454742083*^9, 3.8472228440557127`*^9, 3.84722299825905*^9, 
   3.847223049476429*^9, 3.847226801347682*^9, 3.8472269727863073`*^9, 
   3.8472283067333183`*^9, {3.8472286045787287`*^9, 3.8472286164330873`*^9}, 
   3.847228860942679*^9, 3.847229766067498*^9, 3.847229863308701*^9, 
   3.848061616904727*^9, 3.848253394626317*^9, 3.848339017164875*^9, 
   3.8483392964533463`*^9, 3.8488325264247*^9, 3.849193534821273*^9},
 CellLabel->
  "Out[478]=",ExpressionUUID->"d5cdfcef-e07d-48ae-9775-620da6bdfe20"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"32", " ", 
     SuperscriptBox["G", "3"], " ", 
     SuperscriptBox["en", "3"]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["msqb", 
      RowBox[{"3", "/", "2"}]]}]], "+", 
   InterpretationBox[
    FractionBox["1", 
     SuperscriptBox[
      RowBox[{"O", "[", 
       FractionBox["1", "en"], "]"}], "2"]],
    SeriesData[$CellContext`en, 
     DirectedInfinity[1], {}, -3, -2, 1],
    Editable->False]}],
  SeriesData[$CellContext`en, 
   DirectedInfinity[1], {
   Rational[32, 3] $CellContext`G^3 $CellContext`msqb^
     Rational[-3, 2]}, -3, -2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.847222358952628*^9, 3.8472223840887833`*^9}, 
   3.847222454742083*^9, 3.8472228440557127`*^9, 3.84722299825905*^9, 
   3.847223049476429*^9, 3.847226801347682*^9, 3.8472269727863073`*^9, 
   3.8472283067333183`*^9, {3.8472286045787287`*^9, 3.8472286164330873`*^9}, 
   3.847228860942679*^9, 3.847229766067498*^9, 3.847229863308701*^9, 
   3.848061616904727*^9, 3.848253394626317*^9, 3.848339017164875*^9, 
   3.8483392964533463`*^9, 3.8488325264247*^9, 3.849193534829262*^9},
 CellLabel->
  "Out[479]=",ExpressionUUID->"0be66bba-ee9a-46d9-a895-f313ad06888a"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["soft radial action", "Subsection",
 CellChangeTimes->{{3.8452188659517517`*^9, 
  3.845218868751822*^9}},ExpressionUUID->"ffc6e8eb-3f3f-4a52-bf79-\
f3afe037f175"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ftRadAction", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "ftMeasure"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"FT2", "[", 
           RowBox[{
            FractionBox[
             SuperscriptBox["mqs", 
              RowBox[{
               RowBox[{"-", "2"}], "eps"}]], "eps"], ",", 
            RowBox[{"2", "-", 
             RowBox[{"2", "eps"}]}]}], "]"}], "//", "FullSimplify"}], ",", 
         RowBox[{"{", 
          RowBox[{"eps", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
       "Normal"}], ")"}]}], "/.", "btoJ"}]}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"softRadActQ", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"3", " ", "x", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"x", "^", "2"}]}], ")"}], "^", "4"}], " ", 
           RowBox[{"mbar", "[", "1", "]"}], " ", 
           RowBox[{"mbar", "[", "2", "]"}]}], ")"}]}], ")"}], "8", " ", 
       RowBox[{"e1", "^", "2"}], " ", 
       RowBox[{"e2", "^", "2"}], " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "sMush"}], " ", 
          RowBox[{"e2", "^", "2"}], " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"x", "^", "2"}]}], ")"}], "^", "3"}], " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"x", "^", "2"}]}], ")"}], "^", "2"}], " ", 
          RowBox[{
           RowBox[{"mbar", "[", "1", "]"}], "^", "2"}]}], "-", 
         RowBox[{"24", " ", "e1", " ", "e2", " ", 
          RowBox[{"x", "^", "3"}], " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"x", "^", "2"}]}], ")"}], "^", "2"}], " ", 
          RowBox[{"Log", "[", "x", "]"}], " ", 
          RowBox[{"mbar", "[", "1", "]"}], " ", 
          RowBox[{"mbar", "[", "2", "]"}]}], "-", 
         RowBox[{"sMush", " ", 
          RowBox[{"e1", "^", "2"}], " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"x", "^", "2"}]}], ")"}], "^", "3"}], " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"x", "^", "2"}]}], ")"}], "^", "2"}], " ", 
          RowBox[{
           RowBox[{"mbar", "[", "2", "]"}], "^", "2"}]}], "+", 
         RowBox[{"4", " ", "e1", " ", "e2", " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"mbar", "[", "1", "]"}]}], " ", 
             RowBox[{"mbar", "[", "2", "]"}]}], "-", 
            RowBox[{"7", " ", 
             RowBox[{"x", "^", "2"}], " ", 
             RowBox[{"mbar", "[", "1", "]"}], " ", 
             RowBox[{"mbar", "[", "2", "]"}]}], "+", 
            RowBox[{"15", " ", 
             RowBox[{"x", "^", "4"}], " ", 
             RowBox[{"mbar", "[", "1", "]"}], " ", 
             RowBox[{"mbar", "[", "2", "]"}]}], "-", 
            RowBox[{
             RowBox[{"x", "^", "6"}], " ", 
             RowBox[{"mbar", "[", "1", "]"}], " ", 
             RowBox[{"mbar", "[", "2", "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"x", "^", "8"}], " ", 
             RowBox[{"mbar", "[", "1", "]"}], " ", 
             RowBox[{"mbar", "[", "2", "]"}]}], "-", 
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"mbar", "[", "1", "]"}], "^", "2"}], "+", 
               RowBox[{
                RowBox[{"mbar", "[", "2", "]"}], "^", "2"}]}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"x", "^", "3"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"mbar", "[", "1", "]"}], "^", "2"}], "+", 
               RowBox[{
                RowBox[{"mbar", "[", "2", "]"}], "^", "2"}]}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"x", "^", "5"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"mbar", "[", "1", "]"}], "^", "2"}], "+", 
               RowBox[{
                RowBox[{"mbar", "[", "2", "]"}], "^", "2"}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"x", "^", "7"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"mbar", "[", "1", "]"}], "^", "2"}], "+", 
               RowBox[{
                RowBox[{"mbar", "[", "2", "]"}], "^", "2"}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"mbar", "\[RuleDelayed]", "m"}], ",", 
        RowBox[{"x", "\[RuleDelayed]", "z"}], ",", " ", 
        RowBox[{"e1", "\[RuleDelayed]", 
         RowBox[{
          SqrtBox[
           RowBox[{"4", "\[Pi]", " ", "\[Alpha]"}]], 
          RowBox[{"q", "[", "1", "]"}]}]}], " ", ",", " ", 
        RowBox[{"e2", "\[RuleDelayed]", 
         RowBox[{
          SqrtBox[
           RowBox[{"4", "\[Pi]", " ", "\[Alpha]"}]], 
          RowBox[{"q", "[", "2", "]"}]}]}]}], "}"}]}], "//", 
     "FullSimplify"}]}], ";"}], "\n", "\n", 
  RowBox[{"(*", 
   RowBox[{
   "norm", " ", "enters", " ", "to", " ", "switch", " ", "to", " ", "the", 
    " ", "conventional", " ", "Feynman", " ", "measure", " ", "for", " ", 
    "loop", " ", "integrals"}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"softRadAct", "=", 
    RowBox[{"norm", " ", "ftRadAction", " ", "softRadActQ"}]}], ";"}], "\n", 
  "\n", 
  RowBox[{"(*", 
   RowBox[{
   "splitting", " ", "into", " ", "box", " ", "and", " ", "mushroom", " ", 
    "charge", " ", "sectors"}], " ", "*)"}]}], "\n", 
 RowBox[{"boxRadAction", "=", 
  RowBox[{"Refine", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"q", "[", "1", "]"}], "3"], 
        SuperscriptBox[
         RowBox[{"q", "[", "2", "]"}], "3"], " ", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"softRadAct", ",", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"q", "[", "1", "]"}], "3"], 
           SuperscriptBox[
            RowBox[{"q", "[", "2", "]"}], "3"]}]}], "]"}]}], "//.", 
       "ztosigma"}], "//", "PowerExpand"}], "//", "FullSimplify"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"J", ">", "0"}], ",", 
       RowBox[{
        RowBox[{"m", "[", "1", "]"}], ">", "0"}], ",", 
       RowBox[{
        RowBox[{"m", "[", "2", "]"}], ">", "0"}], ",", 
       RowBox[{"\[Sigma]", ">", "1"}], ",", 
       RowBox[{"0", "<", "z", "<", "1"}]}], "}"}]}]}], "]"}]}], "\n", 
 RowBox[{"mushRadAction", "=", 
  RowBox[{"Refine", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{"softRadAct", ",", "sMush"}], "]"}], "//.", "ztosigma"}], "//",
        "PowerExpand"}], "//", "FullSimplify"}], ")"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"J", ">", "0"}], ",", 
       RowBox[{
        RowBox[{"m", "[", "1", "]"}], ">", "0"}], ",", 
       RowBox[{
        RowBox[{"m", "[", "2", "]"}], ">", "0"}], ",", 
       RowBox[{"\[Sigma]", ">", "1"}], ",", 
       RowBox[{"0", "<", "z", "<", "1"}]}], "}"}]}]}], "]"}]}]}], "Code",
 CellChangeTimes->{{3.845219007571459*^9, 3.845219062620191*^9}, {
  3.845219101023484*^9, 3.845219134309011*^9}, {3.845219180096184*^9, 
  3.845219327056245*^9}, {3.845219407211978*^9, 3.845219481425057*^9}, {
  3.845219565887022*^9, 3.8452196107239113`*^9}, {3.845411696392819*^9, 
  3.84541169914543*^9}, {3.847248269691745*^9, 3.847248328496407*^9}, {
  3.8480694800587797`*^9, 3.848069512222971*^9}},
 CellLabel->
  "In[480]:=",ExpressionUUID->"f743eeca-a9ab-469d-a9db-64345628d599"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SqrtBox[
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["\[Sigma]", "2"]}]], " ", 
   RowBox[{"m", "[", "1", "]"}], " ", 
   RowBox[{"m", "[", "2", "]"}]}], 
  RowBox[{"2", " ", 
   SuperscriptBox["J", "2"], " ", "\[Pi]", " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"m", "[", "1", "]"}], "2"], "+", 
     RowBox[{"2", " ", "\[Sigma]", " ", 
      RowBox[{"m", "[", "1", "]"}], " ", 
      RowBox[{"m", "[", "2", "]"}]}], "+", 
     SuperscriptBox[
      RowBox[{"m", "[", "2", "]"}], "2"]}], ")"}]}]]], "Output",
 CellChangeTimes->{
  3.845219191088154*^9, {3.845219252123324*^9, 3.845219327663355*^9}, 
   3.845219442672073*^9, 3.84521948213089*^9, {3.8452196045314217`*^9, 
   3.845219611407201*^9}, 3.8454117040276957`*^9, 3.847209897376376*^9, 
   3.847248336132773*^9, 3.848069514895433*^9, 3.848253464981203*^9, 
   3.848339248427894*^9, 3.848832527246634*^9, 3.849193553252132*^9},
 CellLabel->
  "Out[480]=",ExpressionUUID->"d470f70e-a625-46e2-a3b7-7dc8611deb92"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[Alpha]", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[Sigma]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"m", "[", "1", "]"}], "2"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["\[Sigma]", "3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[Sigma]", "2"]}]], " ", 
      RowBox[{"m", "[", "1", "]"}], " ", 
      RowBox[{"m", "[", "2", "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"3", "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "+", 
        SuperscriptBox["\[Sigma]", "4"], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", 
         RowBox[{"ArcSinh", "[", 
          FractionBox[
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Sigma]"}]], 
           SqrtBox["2"]], "]"}]}]}], ")"}], " ", 
      RowBox[{"m", "[", "1", "]"}], " ", 
      RowBox[{"m", "[", "2", "]"}]}], "+", 
     RowBox[{"\[Sigma]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"m", "[", "2", "]"}], "2"]}]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"q", "[", "1", "]"}], "3"], " ", 
   SuperscriptBox[
    RowBox[{"q", "[", "2", "]"}], "3"]}], 
  RowBox[{"3", " ", 
   SuperscriptBox["J", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[Sigma]", "2"]}], ")"}], 
    RowBox[{"3", "/", "2"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"m", "[", "1", "]"}], "2"], "+", 
     RowBox[{"2", " ", "\[Sigma]", " ", 
      RowBox[{"m", "[", "1", "]"}], " ", 
      RowBox[{"m", "[", "2", "]"}]}], "+", 
     SuperscriptBox[
      RowBox[{"m", "[", "2", "]"}], "2"]}], ")"}]}]]], "Output",
 CellChangeTimes->{
  3.845219191088154*^9, {3.845219252123324*^9, 3.845219327663355*^9}, 
   3.845219442672073*^9, 3.84521948213089*^9, {3.8452196045314217`*^9, 
   3.845219611407201*^9}, 3.8454117040276957`*^9, 3.847209897376376*^9, 
   3.847248336132773*^9, 3.848069514895433*^9, 3.848253464981203*^9, 
   3.848339248427894*^9, 3.848832527246634*^9, 3.849193554912175*^9},
 CellLabel->
  "Out[483]=",ExpressionUUID->"10ee727f-d3e9-4a98-9f4c-ecdd9f701079"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["\[Alpha]", "3"], " ", 
    SuperscriptBox["\[Sigma]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"q", "[", "1", "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"q", "[", "2", "]"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"m", "[", "2", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"q", "[", "1", "]"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"m", "[", "1", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"q", "[", "2", "]"}], "2"]}]}], ")"}]}], 
   RowBox[{"3", " ", 
    SuperscriptBox["J", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"m", "[", "1", "]"}], "2"], "+", 
      RowBox[{"2", " ", "\[Sigma]", " ", 
       RowBox[{"m", "[", "1", "]"}], " ", 
       RowBox[{"m", "[", "2", "]"}]}], "+", 
      SuperscriptBox[
       RowBox[{"m", "[", "2", "]"}], "2"]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.845219191088154*^9, {3.845219252123324*^9, 3.845219327663355*^9}, 
   3.845219442672073*^9, 3.84521948213089*^9, {3.8452196045314217`*^9, 
   3.845219611407201*^9}, 3.8454117040276957`*^9, 3.847209897376376*^9, 
   3.847248336132773*^9, 3.848069514895433*^9, 3.848253464981203*^9, 
   3.848339248427894*^9, 3.848832527246634*^9, 3.849193554986043*^9},
 CellLabel->
  "Out[484]=",ExpressionUUID->"3ad23f6b-c764-4fea-b73f-f7cd30590716"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Sigma]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"m", "[", "1", "]"}], "2"]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["\[Sigma]", "3"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Sigma]", "2"]}]], " ", 
          RowBox[{"m", "[", "1", "]"}], " ", 
          RowBox[{"m", "[", "2", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Sigma]", "2"]}], "+", 
            SuperscriptBox["\[Sigma]", "4"], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["\[Sigma]", "2"], " ", 
             RowBox[{"ArcSinh", "[", 
              FractionBox[
               SqrtBox[
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Sigma]"}]], 
               SqrtBox["2"]], "]"}]}]}], ")"}], " ", 
          RowBox[{"m", "[", "1", "]"}], " ", 
          RowBox[{"m", "[", "2", "]"}]}], "+", 
         RowBox[{"\[Sigma]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"m", "[", "2", "]"}], "2"]}]}], ")"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"m", "[", "1", "]"}], ",", 
         RowBox[{"m", "[", "2", "]"}]}], "}"}], ",", "FullSimplify"}], "]"}], 
     "\n", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", 
        SuperscriptBox["\[Sigma]", "3"], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[Sigma]", "2"]}]]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "+", 
          SuperscriptBox["\[Sigma]", "4"], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           RowBox[{"ArcSinh", "[", 
            FractionBox[
             SqrtBox[
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Sigma]"}]], 
             SqrtBox["2"]], "]"}]}]}], ")"}]}]}], ")"}]}], " ", "//", 
    "Factor"}], "//", "FullSimplify"}], "*)"}]], "Code",
 CellChangeTimes->{{3.849198044127687*^9, 3.849198055407401*^9}, {
   3.849198306384547*^9, 3.849198306615013*^9}, 
   3.8491994738082857`*^9},ExpressionUUID->"d629198d-10dc-4ca4-9089-\
ddf64c9e9672"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "fourier", " ", "transform", " ", "terms", " ", "to", " ", "get", " ", 
    "the", " ", "angle", " ", "from", " ", "the", " ", "radial", " ", 
    "action"}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{"ftStuff", "=", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox["1", "ftMeasure"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Series", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"FT2", "[", 
              RowBox[{
               FractionBox[
                SuperscriptBox["mqs", 
                 RowBox[{
                  RowBox[{"-", "2"}], "eps"}]], "eps"], ",", 
               RowBox[{"2", "-", 
                RowBox[{"2", "eps"}]}]}], "]"}], "//", "FullSimplify"}], ",", 
            
            RowBox[{"{", 
             RowBox[{"eps", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
          "Normal"}], ")"}]}], "/.", "btoJ"}], ",", "J"}], "]"}]}], "\n", 
   "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"tagged", " ", "the", " ", "mushroom", " ", "contributions"}], 
    " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"softRadActQ", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"3", " ", "x", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"x", "^", "2"}]}], ")"}], "^", "4"}], " ", 
            RowBox[{"mbar", "[", "1", "]"}], " ", 
            RowBox[{"mbar", "[", "2", "]"}]}], ")"}]}], ")"}], "8", " ", 
        RowBox[{"e1", "^", "2"}], " ", 
        RowBox[{"e2", "^", "2"}], " ", 
        RowBox[{"\[Pi]", "^", "2"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "sMush"}], " ", 
           RowBox[{"e2", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"x", "^", "2"}]}], ")"}], "^", "3"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"x", "^", "2"}]}], ")"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"mbar", "[", "1", "]"}], "^", "2"}]}], "-", 
          RowBox[{"24", " ", "e1", " ", "e2", " ", 
           RowBox[{"x", "^", "3"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"x", "^", "2"}]}], ")"}], "^", "2"}], " ", 
           RowBox[{"Log", "[", "x", "]"}], " ", 
           RowBox[{"mbar", "[", "1", "]"}], " ", 
           RowBox[{"mbar", "[", "2", "]"}]}], "-", 
          RowBox[{"sMush", " ", 
           RowBox[{"e1", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"x", "^", "2"}]}], ")"}], "^", "3"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"x", "^", "2"}]}], ")"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"mbar", "[", "2", "]"}], "^", "2"}]}], "+", 
          RowBox[{"4", " ", "e1", " ", "e2", " ", "x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"mbar", "[", "1", "]"}]}], " ", 
              RowBox[{"mbar", "[", "2", "]"}]}], "-", 
             RowBox[{"7", " ", 
              RowBox[{"x", "^", "2"}], " ", 
              RowBox[{"mbar", "[", "1", "]"}], " ", 
              RowBox[{"mbar", "[", "2", "]"}]}], "+", 
             RowBox[{"15", " ", 
              RowBox[{"x", "^", "4"}], " ", 
              RowBox[{"mbar", "[", "1", "]"}], " ", 
              RowBox[{"mbar", "[", "2", "]"}]}], "-", 
             RowBox[{
              RowBox[{"x", "^", "6"}], " ", 
              RowBox[{"mbar", "[", "1", "]"}], " ", 
              RowBox[{"mbar", "[", "2", "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"x", "^", "8"}], " ", 
              RowBox[{"mbar", "[", "1", "]"}], " ", 
              RowBox[{"mbar", "[", "2", "]"}]}], "-", 
             RowBox[{"x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"mbar", "[", "1", "]"}], "^", "2"}], "+", 
                RowBox[{
                 RowBox[{"mbar", "[", "2", "]"}], "^", "2"}]}], ")"}]}], "+", 
             
             RowBox[{"3", " ", 
              RowBox[{"x", "^", "3"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"mbar", "[", "1", "]"}], "^", "2"}], "+", 
                RowBox[{
                 RowBox[{"mbar", "[", "2", "]"}], "^", "2"}]}], ")"}]}], "+", 
             
             RowBox[{"3", " ", 
              RowBox[{"x", "^", "5"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"mbar", "[", "1", "]"}], "^", "2"}], "+", 
                RowBox[{
                 RowBox[{"mbar", "[", "2", "]"}], "^", "2"}]}], ")"}]}], "-", 
             
             RowBox[{
              RowBox[{"x", "^", "7"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"mbar", "[", "1", "]"}], "^", "2"}], "+", 
                RowBox[{
                 RowBox[{"mbar", "[", "2", "]"}], "^", "2"}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"mbar", "\[RuleDelayed]", "m"}], ",", 
         RowBox[{"x", "\[RuleDelayed]", "z"}], ",", " ", 
         RowBox[{"e1", "\[RuleDelayed]", 
          RowBox[{
           SqrtBox[
            RowBox[{"4", "\[Pi]", " ", "\[Alpha]"}]], 
           RowBox[{"q", "[", "1", "]"}]}]}], " ", ",", " ", 
         RowBox[{"e2", "\[RuleDelayed]", 
          RowBox[{
           SqrtBox[
            RowBox[{"4", "\[Pi]", " ", "\[Alpha]"}]], 
           RowBox[{"q", "[", "2", "]"}]}]}]}], "}"}]}], "//", 
      "FullSimplify"}]}], ";"}], "\n", "\n", 
   RowBox[{"(*", 
    RowBox[{
    "norm", " ", "enters", " ", "to", " ", "switch", " ", "to", " ", "the", 
     " ", "conventional", " ", "Feynman", " ", "measure", " ", "for", " ", 
     "loop", " ", "integrals"}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"softRadAct", "=", 
     RowBox[{"norm", " ", "softRadActQ"}]}], ";"}], "\n", "\n", 
   RowBox[{"(*", 
    RowBox[{
    "splitting", " ", "into", " ", "box", " ", "and", " ", "mushroom", " ", 
     "charge", " ", "sectors"}], " ", "*)"}], "\n", 
   RowBox[{"boxAngle", "=", 
    RowBox[{"Refine", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"q", "[", "1", "]"}], "3"], 
          SuperscriptBox[
           RowBox[{"q", "[", "2", "]"}], "3"], " ", "ftStuff", " ", 
          RowBox[{"Coefficient", "[", 
           RowBox[{"softRadAct", ",", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"q", "[", "1", "]"}], "3"], 
             SuperscriptBox[
              RowBox[{"q", "[", "2", "]"}], "3"]}]}], "]"}]}], "//.", 
         "ztosigma"}], "//", "PowerExpand"}], "//", "FullSimplify"}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"J", ">", "0"}], ",", 
         RowBox[{
          RowBox[{"m", "[", "1", "]"}], ">", "0"}], ",", 
         RowBox[{
          RowBox[{"m", "[", "2", "]"}], ">", "0"}], ",", 
         RowBox[{"\[Sigma]", ">", "1"}], ",", 
         RowBox[{"0", "<", "z", "<", "1"}]}], "}"}]}]}], "]"}]}], "\n", 
   RowBox[{"mushAngle", "=", 
    RowBox[{"Refine", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"ftStuff", " ", 
           RowBox[{"Coefficient", "[", 
            RowBox[{"softRadAct", ",", "sMush"}], "]"}]}], "//.", 
          "ztosigma"}], "//", "PowerExpand"}], "//", "FullSimplify"}], ")"}], 
      ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"J", ">", "0"}], ",", 
         RowBox[{
          RowBox[{"m", "[", "1", "]"}], ">", "0"}], ",", 
         RowBox[{
          RowBox[{"m", "[", "2", "]"}], ">", "0"}], ",", 
         RowBox[{"\[Sigma]", ">", "1"}], ",", 
         RowBox[{"0", "<", "z", "<", "1"}]}], "}"}]}]}], "]"}]}]}]}]], "Code",\

 CellChangeTimes->{{3.845219007571459*^9, 3.845219062620191*^9}, {
  3.845219101023484*^9, 3.845219134309011*^9}, {3.845219180096184*^9, 
  3.845219327056245*^9}, {3.845219407211978*^9, 3.845219481425057*^9}, {
  3.845219565887022*^9, 3.8452196107239113`*^9}, {3.845411696392819*^9, 
  3.84541169914543*^9}, {3.847248352401854*^9, 3.847248361448436*^9}, {
  3.848069558849147*^9, 3.848069587110387*^9}, {3.849193571785915*^9, 
  3.8491935977806463`*^9}, {3.849198005556635*^9, 
  3.84919802250375*^9}},ExpressionUUID->"d815d990-2a0d-4a78-a29d-\
3c576394a475"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SqrtBox[
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[Sigma]", "2"]}]], " ", 
    RowBox[{"m", "[", "1", "]"}], " ", 
    RowBox[{"m", "[", "2", "]"}]}], 
   RowBox[{
    SuperscriptBox["J", "3"], " ", "\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"m", "[", "1", "]"}], "2"], "+", 
      RowBox[{"2", " ", "\[Sigma]", " ", 
       RowBox[{"m", "[", "1", "]"}], " ", 
       RowBox[{"m", "[", "2", "]"}]}], "+", 
      SuperscriptBox[
       RowBox[{"m", "[", "2", "]"}], "2"]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.845219191088154*^9, {3.845219252123324*^9, 3.845219327663355*^9}, 
   3.845219442672073*^9, 3.84521948213089*^9, {3.8452196045314217`*^9, 
   3.845219611407201*^9}, 3.8454117040276957`*^9, 3.847209897376376*^9, 
   3.847248371654393*^9, 3.848069592139234*^9, 3.848253466888691*^9, 
   3.84833925056493*^9, 3.848832529172763*^9, 3.849193555071086*^9, 
   3.849193603137945*^9},
 CellLabel->
  "Out[493]=",ExpressionUUID->"895feefe-8ab1-4fc6-b84a-94afb284c5a0"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SuperscriptBox["\[Alpha]", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[Sigma]", " ", 
      RowBox[{"m", "[", "2", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"12", " ", "\[Sigma]", " ", 
         RowBox[{"ArcSinh", "[", 
          FractionBox[
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Sigma]"}]], 
           SqrtBox["2"]], "]"}], " ", 
         RowBox[{"m", "[", "1", "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
         RowBox[{"m", "[", "2", "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"m", "[", "1", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", 
         RowBox[{"m", "[", "2", "]"}]}], "+", 
        RowBox[{"\[Sigma]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
            RowBox[{"m", "[", "1", "]"}]}], "+", 
           RowBox[{"2", " ", "\[Sigma]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              SuperscriptBox["\[Sigma]", "2"], "-", 
              RowBox[{"3", " ", "\[Sigma]", " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[Sigma]", "2"]}]]}]}], ")"}], " ", 
            RowBox[{"m", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
   " ", 
   SuperscriptBox[
    RowBox[{"q", "[", "1", "]"}], "3"], " ", 
   SuperscriptBox[
    RowBox[{"q", "[", "2", "]"}], "3"]}], 
  RowBox[{"3", " ", 
   SuperscriptBox["J", "3"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[Sigma]", "2"]}], ")"}], 
    RowBox[{"3", "/", "2"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"m", "[", "1", "]"}], "2"], "+", 
     RowBox[{"2", " ", "\[Sigma]", " ", 
      RowBox[{"m", "[", "1", "]"}], " ", 
      RowBox[{"m", "[", "2", "]"}]}], "+", 
     SuperscriptBox[
      RowBox[{"m", "[", "2", "]"}], "2"]}], ")"}]}]]], "Output",
 CellChangeTimes->{
  3.845219191088154*^9, {3.845219252123324*^9, 3.845219327663355*^9}, 
   3.845219442672073*^9, 3.84521948213089*^9, {3.8452196045314217`*^9, 
   3.845219611407201*^9}, 3.8454117040276957`*^9, 3.847209897376376*^9, 
   3.847248371654393*^9, 3.848069592139234*^9, 3.848253466888691*^9, 
   3.84833925056493*^9, 3.848832529172763*^9, 3.849193555071086*^9, 
   3.8491936031836157`*^9},
 CellLabel->
  "Out[496]=",ExpressionUUID->"bef5ed9d-28d6-4e92-bec6-7b844d236534"],

Cell[BoxData[
 FractionBox[
  RowBox[{"4", " ", 
   SuperscriptBox["\[Alpha]", "3"], " ", 
   SuperscriptBox["\[Sigma]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"q", "[", "1", "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"q", "[", "2", "]"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"m", "[", "2", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"q", "[", "1", "]"}], "2"]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"m", "[", "1", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"q", "[", "2", "]"}], "2"]}]}], ")"}]}], 
  RowBox[{"3", " ", 
   SuperscriptBox["J", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"m", "[", "1", "]"}], "2"], "+", 
     RowBox[{"2", " ", "\[Sigma]", " ", 
      RowBox[{"m", "[", "1", "]"}], " ", 
      RowBox[{"m", "[", "2", "]"}]}], "+", 
     SuperscriptBox[
      RowBox[{"m", "[", "2", "]"}], "2"]}], ")"}]}]]], "Output",
 CellChangeTimes->{
  3.845219191088154*^9, {3.845219252123324*^9, 3.845219327663355*^9}, 
   3.845219442672073*^9, 3.84521948213089*^9, {3.8452196045314217`*^9, 
   3.845219611407201*^9}, 3.8454117040276957`*^9, 3.847209897376376*^9, 
   3.847248371654393*^9, 3.848069592139234*^9, 3.848253466888691*^9, 
   3.84833925056493*^9, 3.848832529172763*^9, 3.849193555071086*^9, 
   3.849193603187248*^9},
 CellLabel->
  "Out[497]=",ExpressionUUID->"29772eee-7e58-4e51-a043-e326e3bec2d5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Print", "[", "\"\<matching to the angle above:\>\"", "]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"chiSol", "[", "2", "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "2"}], "]"}], "]"}], "-", 
   RowBox[{"sn", " ", "boxAngle"}]}], "//", "FullSimplify"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"chiSolMush", "[", "2", "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "2"}], "]"}], "]"}], "-", 
   RowBox[{"sn", " ", "mushAngle"}]}], "//", "FullSimplify"}]}], "Code",
 CellChangeTimes->{
  3.84521961346108*^9, {3.847248378208815*^9, 3.847248382522243*^9}},
 CellLabel->
  "In[498]:=",ExpressionUUID->"84a88d12-97e8-4563-b88a-9857fb6b83dc"],

Cell[BoxData["\<\"matching to the angle above:\"\>"], "Print",
 CellChangeTimes->{3.845219614275679*^9, 3.845411713362589*^9, 
  3.847209898771076*^9, 3.847248131394968*^9, 3.8472483841064997`*^9, 
  3.848069597760404*^9, 3.8482534673047523`*^9, 3.848339251235879*^9, 
  3.848832529655428*^9, 3.8491935551736927`*^9, 3.849193605838725*^9},
 CellLabel->
  "During evaluation of \
In[498]:=",ExpressionUUID->"8952814c-06ee-4aa4-a7cf-ac984b4002ef"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "sn"}], ")"}], " ", 
    SuperscriptBox["\[Alpha]", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Sigma]", " ", 
       RowBox[{"m", "[", "2", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"12", " ", "\[Sigma]", " ", 
          RowBox[{"ArcSinh", "[", 
           FractionBox[
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Sigma]"}]], 
            SqrtBox["2"]], "]"}], " ", 
          RowBox[{"m", "[", "1", "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
          RowBox[{"m", "[", "2", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"m", "[", "1", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", 
          RowBox[{"m", "[", "2", "]"}]}], "+", 
         RowBox[{"\[Sigma]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
             RowBox[{"m", "[", "1", "]"}]}], "+", 
            RowBox[{"2", " ", "\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               SuperscriptBox["\[Sigma]", "2"], "-", 
               RowBox[{"3", " ", "\[Sigma]", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Sigma]", "2"]}]]}]}], ")"}], " ", 
             RowBox[{"m", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
    " ", 
    SuperscriptBox[
     RowBox[{"q", "[", "1", "]"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"q", "[", "2", "]"}], "3"]}], 
   RowBox[{"3", " ", 
    SuperscriptBox["J", "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[Sigma]", "2"]}], ")"}], 
     RowBox[{"3", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"m", "[", "1", "]"}], "2"], "+", 
      RowBox[{"2", " ", "\[Sigma]", " ", 
       RowBox[{"m", "[", "1", "]"}], " ", 
       RowBox[{"m", "[", "2", "]"}]}], "+", 
      SuperscriptBox[
       RowBox[{"m", "[", "2", "]"}], "2"]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{3.84521961428054*^9, 3.845411714027626*^9, 
  3.847209899338216*^9, 3.847248131465626*^9, 3.847248384138007*^9, 
  3.848069598343821*^9, 3.8482534678861732`*^9, 3.848339251963923*^9, 
  3.8488325302298603`*^9, 3.8491935558252363`*^9, 3.849193605841543*^9},
 CellLabel->
  "Out[499]=",ExpressionUUID->"f91ef034-e353-4226-9aa9-b2289cd8fc2c"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "sn"}], ")"}], " ", 
    SuperscriptBox["\[Alpha]", "3"], " ", 
    SuperscriptBox["\[Sigma]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"q", "[", "1", "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"q", "[", "2", "]"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"m", "[", "2", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"q", "[", "1", "]"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"m", "[", "1", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"q", "[", "2", "]"}], "2"]}]}], ")"}]}], 
   RowBox[{"3", " ", 
    SuperscriptBox["J", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"m", "[", "1", "]"}], "2"], "+", 
      RowBox[{"2", " ", "\[Sigma]", " ", 
       RowBox[{"m", "[", "1", "]"}], " ", 
       RowBox[{"m", "[", "2", "]"}]}], "+", 
      SuperscriptBox[
       RowBox[{"m", "[", "2", "]"}], "2"]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{3.84521961428054*^9, 3.845411714027626*^9, 
  3.847209899338216*^9, 3.847248131465626*^9, 3.847248384138007*^9, 
  3.848069598343821*^9, 3.8482534678861732`*^9, 3.848339251963923*^9, 
  3.8488325302298603`*^9, 3.8491935558252363`*^9, 3.849193605843965*^9},
 CellLabel->
  "Out[500]=",ExpressionUUID->"e16bee28-2b4f-4f30-b9a5-2d106c362f64"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1176, 768},
WindowMargins->{{71, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (March 13, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"aaaf504b-117e-4771-9b75-735f59d82ea8"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 378, 8, 94, "Chapter",ExpressionUUID->"0911512f-d282-4b0d-bc12-28ae4ed1744b"],
Cell[961, 32, 197, 3, 30, "Input",ExpressionUUID->"b4e49d86-10bf-4067-82df-f3264fcc0c31"],
Cell[CellGroupData[{
Cell[1183, 39, 156, 3, 67, "Section",ExpressionUUID->"54cad700-ec0e-4a69-bf62-a0b9019c12c2"],
Cell[CellGroupData[{
Cell[1364, 46, 285, 4, 54, "Subsection",ExpressionUUID->"0b032a6f-2363-473f-a6ad-236072c76289"],
Cell[1652, 52, 2013, 57, 148, "Code",ExpressionUUID->"9223e01b-b440-4180-b9f4-3b86b826773d"],
Cell[3668, 111, 1178, 36, 148, "Code",ExpressionUUID->"0beae467-f7f7-46f0-b9f5-24db56e2bb77"],
Cell[4849, 149, 2446, 72, 262, "Code",ExpressionUUID->"ac03e51c-e747-464f-9b00-12795d39b079"],
Cell[7298, 223, 302, 7, 52, "Code",ExpressionUUID->"d728ea00-444b-440b-afac-40f40a362266"],
Cell[7603, 232, 1362, 32, 52, "Code",ExpressionUUID->"6ca72d5f-4daa-4e7c-ae00-fbd1f0096cd4"],
Cell[8968, 266, 11411, 348, 669, "Code",ExpressionUUID->"569ccc26-9b84-4e3a-98da-a4b8f437bb7a"],
Cell[CellGroupData[{
Cell[20404, 618, 1204, 33, 97, "Code",ExpressionUUID->"1900234b-fba3-4752-b340-0e2d1bb0cbac"],
Cell[21611, 653, 1127, 18, 34, "Output",ExpressionUUID->"129ef8e8-c561-4cec-bb82-354f76523359"],
Cell[22741, 673, 1199, 21, 34, "Output",ExpressionUUID->"9ac80417-40c5-421d-971e-9e6139c3f8f5"],
Cell[23943, 696, 1292, 24, 34, "Output",ExpressionUUID->"027dd1d9-abf3-466c-9c49-68eb9f623ab2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25272, 725, 6780, 210, 296, "Code",ExpressionUUID->"f9afeac9-d435-4979-9196-947bfa973122"],
Cell[32055, 937, 1305, 38, 62, "Output",ExpressionUUID->"cd3062b6-1f5b-49d9-a7c9-5aeaeb37a9fb"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[33409, 981, 278, 4, 38, "Subsection",ExpressionUUID->"134cc692-0536-477d-b13e-a21f74b9a48a"],
Cell[33690, 987, 2302, 61, 215, "Code",ExpressionUUID->"2ff5cec0-ccd4-4e1a-bc00-d243a2c89ea3"],
Cell[CellGroupData[{
Cell[36017, 1052, 1154, 32, 69, "Code",ExpressionUUID->"5793ea1d-be15-4823-8ae6-725a26d258ba"],
Cell[37174, 1086, 1912, 36, 34, "Output",ExpressionUUID->"85c45f47-e43a-4b7f-8a69-0fe587ec4bd1"]
}, Open  ]],
Cell[39101, 1125, 1560, 43, 129, "Code",ExpressionUUID->"4957aa63-9cf5-4540-a0a3-a01dbb0f38a6"],
Cell[40664, 1170, 1943, 67, 261, "Code",ExpressionUUID->"ebd28001-81b9-47a7-abbb-595a44434ed4"]
}, Closed]],
Cell[CellGroupData[{
Cell[42644, 1242, 165, 3, 38, "Subsection",ExpressionUUID->"28ab2934-3fd0-435a-9ab5-830597e9f19a"],
Cell[42812, 1247, 1654, 42, 168, "Code",ExpressionUUID->"5fd1a23f-fe77-44fb-9209-4856baf4d2e1"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[44515, 1295, 252, 4, 53, "Section",ExpressionUUID->"c7949285-79cc-4eb3-8800-2cea18efadea"],
Cell[CellGroupData[{
Cell[44792, 1303, 241, 4, 54, "Subsection",ExpressionUUID->"d695f1c3-21e1-47c4-8ed5-35a4fbd25891"],
Cell[45036, 1309, 5270, 141, 403, "Code",ExpressionUUID->"ead64bc6-190d-4086-b75d-07630c0081db"],
Cell[CellGroupData[{
Cell[50331, 1454, 3410, 90, 172, "Code",ExpressionUUID->"801edb56-881f-4487-b4a6-e20661d719a4"],
Cell[53744, 1546, 2122, 60, 62, "Output",ExpressionUUID->"ae527a01-7dd9-4a68-a623-3d3f4db1f7dd"],
Cell[55869, 1608, 1626, 45, 62, "Output",ExpressionUUID->"c930fd5e-3d24-4db7-a964-1c6d3864c449"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[57544, 1659, 258, 4, 38, "Subsection",ExpressionUUID->"ea0f175a-ca7f-4850-8c09-0637faa15eef"],
Cell[57805, 1665, 6533, 175, 497, "Code",ExpressionUUID->"aa2f9f1b-44fa-44d0-bebb-888e7c5b8a9e"],
Cell[CellGroupData[{
Cell[64363, 1844, 9425, 258, 405, "Code",ExpressionUUID->"2dd5647f-7285-4f07-bfa6-7adbce56ecd6"],
Cell[73791, 2104, 1043, 22, 55, "Output",ExpressionUUID->"afe074d0-bc8d-4ad2-8893-cd4745c34d51"],
Cell[74837, 2128, 1187, 27, 58, "Output",ExpressionUUID->"d7e9b2b1-5eed-495e-8c47-77908a3a2fcb"],
Cell[76027, 2157, 1877, 49, 62, "Output",ExpressionUUID->"4133e345-3608-4c0e-ac23-8a0f73bf8352"],
Cell[77907, 2208, 1794, 44, 57, "Output",ExpressionUUID->"c9b41593-1795-494f-82ee-d294b33f53f2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[79738, 2257, 10805, 297, 456, "Code",ExpressionUUID->"08b2736b-20c3-4b3f-ada6-5cc714cc4264"],
Cell[90546, 2556, 1049, 31, 57, "Output",ExpressionUUID->"bc6a92b4-58c4-4de6-87f8-e739f389af36"],
Cell[91598, 2589, 609, 16, 55, "Output",ExpressionUUID->"23aafdc5-c7db-46f6-bbc3-36747571c4bf"],
Cell[92210, 2607, 751, 21, 58, "Output",ExpressionUUID->"ae418842-beb5-4e3b-a7cb-4efc83a8951b"],
Cell[92964, 2630, 1439, 43, 62, "Output",ExpressionUUID->"8be276fd-beb4-467b-8184-7756f36041d0"],
Cell[94406, 2675, 1316, 38, 55, "Output",ExpressionUUID->"3ed1f0b0-683a-4167-a69f-10e7bdf3d197"],
Cell[95725, 2715, 840, 24, 55, "Output",ExpressionUUID->"037345b8-7384-49cc-a376-792b92382cf6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[96602, 2744, 8337, 219, 562, "Code",ExpressionUUID->"43493856-8f08-4711-8886-cc0029cea3f4"],
Cell[104942, 2965, 1711, 48, 62, "Output",ExpressionUUID->"7831dc05-bdff-49bb-bae3-faf40ea3e9c3"],
Cell[106656, 3015, 2558, 68, 62, "Output",ExpressionUUID->"dfe7f744-7694-4302-81c9-de72e2c17c22"],
Cell[109217, 3085, 1874, 55, 62, "Output",ExpressionUUID->"506c37fd-67a4-4e61-aad4-ef9f3d6246dd"],
Cell[111094, 3142, 537, 10, 52, "Output",ExpressionUUID->"8d58eaea-f7a6-4c97-a6e6-31d288561182"],
Cell[111634, 3154, 828, 20, 51, "Output",ExpressionUUID->"c3a41b26-e356-4ad1-a0fa-fbfabe8cb8de"],
Cell[112465, 3176, 462, 7, 34, "Output",ExpressionUUID->"c0a93c79-b7d1-41c5-b4e8-c87891278334"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[112976, 3189, 245, 4, 38, "Subsection",ExpressionUUID->"67f84dd7-299e-4fda-a8a3-2979a2203d51"],
Cell[CellGroupData[{
Cell[113246, 3197, 305, 5, 45, "Subsubsection",ExpressionUUID->"fb4c847f-02dc-4305-89bb-c4c9ef6a62eb"],
Cell[113554, 3204, 1546, 38, 97, "Code",ExpressionUUID->"c91af5d0-87eb-4c82-8d7e-cdc4d1d729c2"],
Cell[CellGroupData[{
Cell[115125, 3246, 6306, 141, 217, "Code",ExpressionUUID->"21c0836d-fd2e-4bd4-b557-3bb4a123db7e"],
Cell[121434, 3389, 2392, 66, 62, "Output",ExpressionUUID->"5b836952-d23f-4558-9c71-b6f1c811f27d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[123863, 3460, 5332, 138, 244, "Code",ExpressionUUID->"d80182d9-93c4-4037-855f-e434296d7b34"],
Cell[129198, 3600, 873, 14, 24, "Print",ExpressionUUID->"f61d6c7b-a072-47b8-80e5-e8f27854325c"],
Cell[130074, 3616, 7977, 201, 122, "Output",ExpressionUUID->"5f42d0ae-55bf-4ec9-b6e9-6372d1ad9407"]
}, Open  ]],
Cell[138066, 3820, 2614, 69, 148, "Code",ExpressionUUID->"601fd2a9-7b11-4a88-a96d-c9eab3e51cfa"],
Cell[140683, 3891, 2602, 74, 110, "Code",ExpressionUUID->"9ad163de-e10c-4d0b-bd21-b2998d5908b8"],
Cell[143288, 3967, 2613, 74, 110, "Code",ExpressionUUID->"f53c1356-f71c-4f3e-b74e-5e7f42e7832e"],
Cell[145904, 4043, 1440, 38, 72, "Code",ExpressionUUID->"d9947be7-cc39-4430-8778-c8c5b51a0904"],
Cell[147347, 4083, 2728, 75, 148, "Code",ExpressionUUID->"d6513f6e-fcf7-467d-846b-8a15d11652ad"],
Cell[150078, 4160, 1494, 39, 72, "Code",ExpressionUUID->"1b4d9d22-6ae9-4840-94cd-8bec012120ca"]
}, Closed]],
Cell[CellGroupData[{
Cell[151609, 4204, 293, 4, 37, "Subsubsection",ExpressionUUID->"9b621ec6-3119-421b-b857-a9ea7b9a50b2"],
Cell[CellGroupData[{
Cell[151927, 4212, 4516, 128, 314, "Code",ExpressionUUID->"db405fd0-c669-4933-b1e7-e855e343b18b"],
Cell[156446, 4342, 1641, 45, 62, "Output",ExpressionUUID->"802ee57c-4321-4220-a665-0963cfd22cf1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[158124, 4392, 959, 21, 72, "Code",ExpressionUUID->"594759fc-38f9-4c3b-b9f0-e41ac3e3d674"],
Cell[159086, 4415, 1916, 51, 62, "Output",ExpressionUUID->"9ac016f2-098d-448b-9f03-3bb7c68cb828"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[161063, 4473, 278, 4, 38, "Subsection",ExpressionUUID->"261f7d84-74cd-4055-8ccd-02344c78ace2"],
Cell[CellGroupData[{
Cell[161366, 4481, 14473, 400, 847, "Code",ExpressionUUID->"8849dc17-7204-4758-9ab7-ee5044c8736e"],
Cell[175842, 4883, 349, 6, 24, "Print",ExpressionUUID->"b1803734-637b-470c-a1db-fde09cf96d04"],
Cell[176194, 4891, 2015, 61, 68, "Output",ExpressionUUID->"5fa753ce-c0d6-4627-942d-94865e195502"],
Cell[178212, 4954, 347, 6, 24, "Print",ExpressionUUID->"fbd57147-538e-4098-9965-6a6e6d49a51c"],
Cell[178562, 4962, 2059, 61, 61, "Output",ExpressionUUID->"6559955c-0177-47b9-a44d-b69ff7cefdc6"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[180670, 5029, 221, 4, 38, "Subsection",ExpressionUUID->"fcb712ec-8090-45ad-ba58-98896fa45407"],
Cell[CellGroupData[{
Cell[180916, 5037, 175, 3, 45, "Subsubsection",ExpressionUUID->"e234d370-d0c5-4f7a-8561-309d245758d0"],
Cell[CellGroupData[{
Cell[181116, 5044, 3134, 81, 167, "Code",ExpressionUUID->"8277d42a-84d4-4762-87f4-c3e216683393"],
Cell[184253, 5127, 7823, 212, 350, "Output",ExpressionUUID->"26be11d3-045b-42a9-b74d-cb2289daf6c7"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[192125, 5345, 171, 3, 37, "Subsubsection",ExpressionUUID->"648ed21d-1afc-4337-abe0-2dc4de72eca8"],
Cell[CellGroupData[{
Cell[192321, 5352, 8782, 244, 493, "Code",ExpressionUUID->"ebd2bba1-f63e-44f7-9af0-46a16ed07605"],
Cell[201106, 5598, 815, 13, 24, "Print",ExpressionUUID->"9f698746-4aaa-40f0-8998-3a241615d039"],
Cell[201924, 5613, 3723, 97, 116, "Output",ExpressionUUID->"f10fac68-b4e5-4e26-84f7-4c6c93912eb4"],
Cell[205650, 5712, 827, 14, 24, "Print",ExpressionUUID->"ec95407a-2436-4e52-9db7-968587be97a1"],
Cell[206480, 5728, 5068, 133, 160, "Output",ExpressionUUID->"61be90ac-745a-4568-897a-20247c0457c2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[211585, 5866, 2994, 74, 186, "Code",ExpressionUUID->"b29b0aa6-b242-4107-af33-c877fe37588c"],
Cell[214582, 5942, 894, 14, 24, "Print",ExpressionUUID->"8193848a-1f91-4add-9c5f-8b4ee580f6e9"],
Cell[215479, 5958, 2164, 51, 68, "Output",ExpressionUUID->"c464dd70-552c-49ad-b027-ef01812c9756"],
Cell[217646, 6011, 855, 13, 24, "Print",ExpressionUUID->"021a4239-42a4-4ef3-a79c-8c78f7b9d2aa"],
Cell[218504, 6026, 2115, 48, 62, "Output",ExpressionUUID->"d8182997-8aae-4f6d-896a-0c4d95aced36"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[220680, 6081, 248, 4, 38, "Subsection",ExpressionUUID->"bcaf31a6-e892-43d1-89bc-7884a3801c72"],
Cell[CellGroupData[{
Cell[220953, 6089, 185, 3, 45, "Subsubsection",ExpressionUUID->"61fbb6a8-9f3f-4808-9a91-dd80ba10ca1f"],
Cell[221141, 6094, 11140, 322, 472, "Code",ExpressionUUID->"62c04684-c583-46a0-abe6-53c3dc77b212"],
Cell[232284, 6418, 57266, 1468, 338, "Code",ExpressionUUID->"ab4fd836-3caa-4f41-a257-28d18ed9fcb6"],
Cell[289553, 7888, 2586, 72, 91, "Code",ExpressionUUID->"1b1e7c38-b00c-44de-bb0a-5eed6be7ab6f"],
Cell[CellGroupData[{
Cell[292164, 7964, 1687, 43, 81, "Code",ExpressionUUID->"119d396a-9135-400d-ba95-464046f7669e"],
Cell[293854, 8009, 14957, 374, 329, "Output",ExpressionUUID->"54c35991-0077-4c89-8682-081b2c1b6c17"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[308860, 8389, 175, 3, 37, "Subsubsection",ExpressionUUID->"589d753e-dccf-422e-b76f-70f09d153ae3"],
Cell[309038, 8394, 1972, 52, 205, "Code",ExpressionUUID->"2c1995d6-f372-43d5-bd9e-eb0558553515"],
Cell[311013, 8448, 10210, 274, 696, "Code",ExpressionUUID->"95ce4cc6-6ea2-4ed5-9f14-d714db1bf5f6"],
Cell[321226, 8724, 754, 19, 72, "Code",ExpressionUUID->"4c52cf1d-b4e5-4e2a-b354-0d1a969acca1"],
Cell[CellGroupData[{
Cell[322005, 8747, 1413, 37, 113, "Code",ExpressionUUID->"9b6d3b5e-a7df-463a-9017-32c720aee160"],
Cell[323421, 8786, 1538, 34, 70, "Output",ExpressionUUID->"cfc82e15-ad64-4108-b664-d27c3761a284"],
Cell[324962, 8822, 1518, 34, 70, "Output",ExpressionUUID->"d28b8f4a-dd5b-4aa7-bea7-0b725ee4d4d6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[326517, 8861, 2966, 72, 286, "Code",ExpressionUUID->"720f7548-e2c7-4bae-89b6-99625d606aec"],
Cell[329486, 8935, 3573, 102, 70, "Output",ExpressionUUID->"1e6d5e49-c291-4992-99d2-02f4bc4ab761"],
Cell[333062, 9039, 812, 13, 70, "Print",ExpressionUUID->"4ceb9adc-070e-44ec-adeb-6d5135fdadc6"],
Cell[333877, 9054, 1707, 43, 70, "Output",ExpressionUUID->"9b11ce72-029d-4a0d-90cb-c6caddb0c31a"],
Cell[335587, 9099, 1585, 38, 70, "Output",ExpressionUUID->"1a73d459-c7fd-4bf8-9889-4775505d0098"]
}, Open  ]],
Cell[CellGroupData[{
Cell[337209, 9142, 2105, 58, 210, "Code",ExpressionUUID->"1f39c884-4694-47cb-8c94-ac7c74d6e567"],
Cell[339317, 9202, 3789, 108, 70, "Output",ExpressionUUID->"69930c88-93ff-4355-9c60-d3913c9a43a6"],
Cell[343109, 9312, 775, 12, 70, "Print",ExpressionUUID->"ef28a5e3-7e21-4e94-80c7-7180b8146de8"],
Cell[343887, 9326, 1705, 43, 70, "Output",ExpressionUUID->"ecfed00a-c612-4320-8794-e49384dd486c"],
Cell[345595, 9371, 1700, 44, 70, "Output",ExpressionUUID->"4a9dc52f-77f6-4736-a056-36ceece73c92"],
Cell[347298, 9417, 774, 12, 70, "Print",ExpressionUUID->"6b129920-d8fa-4d98-8a51-d1a8899ebc46"],
Cell[348075, 9431, 2772, 73, 70, "Output",ExpressionUUID->"993f2404-40c2-4e5f-a8c1-a5f3c5e21b42"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[350896, 9510, 170, 3, 37, "Subsubsection",ExpressionUUID->"185d6e72-db46-4852-b481-f5dd44c24ee2"],
Cell[CellGroupData[{
Cell[351091, 9517, 674, 16, 91, "Code",ExpressionUUID->"faf87a4b-bc6d-45a8-a2cb-fa5c6b695d94"],
Cell[351768, 9535, 769, 12, 70, "Print",ExpressionUUID->"9adcf074-33c2-44bc-8e1f-e22faf2a9e6e"],
Cell[352540, 9549, 591, 9, 70, "Output",ExpressionUUID->"ae08c2b8-4e8c-4d7f-83c1-6a47baf380e4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[353168, 9563, 3822, 100, 207, "Code",ExpressionUUID->"f0a0d80b-fe24-4434-89d5-1b20cc350cf9"],
Cell[356993, 9665, 994, 15, 70, "Print",ExpressionUUID->"cc0f5e63-8491-4cd8-a1b1-78d833825980"],
Cell[357990, 9682, 1167, 29, 70, "Output",ExpressionUUID->"ea8416fa-9037-41e0-a812-08bc675474d0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[359194, 9716, 1418, 37, 110, "Code",ExpressionUUID->"541ed4b9-a04a-4c5c-b358-c59de0a80055"],
Cell[360615, 9755, 831, 13, 70, "Print",ExpressionUUID->"a3a568f6-3698-424d-b928-77ebfc1e1fe4"],
Cell[361449, 9770, 3915, 104, 70, "Output",ExpressionUUID->"a9915d86-115a-4d58-9bbe-b56c330e776b"],
Cell[365367, 9876, 858, 16, 70, "Output",ExpressionUUID->"c7939574-7a0f-4349-9e70-5c6abdba41af"]
}, Open  ]],
Cell[CellGroupData[{
Cell[366262, 9897, 948, 24, 72, "Code",ExpressionUUID->"23b97119-79e4-4f56-9e12-c2fb927a78af"],
Cell[367213, 9923, 779, 13, 70, "Print",ExpressionUUID->"b012f8fe-24f5-4cf4-bbaf-a907e13a1920"],
Cell[367995, 9938, 850, 16, 70, "Output",ExpressionUUID->"858bc1ad-98d9-430b-a8ac-d637e0a021e4"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[368894, 9960, 166, 3, 37, "Subsubsection",ExpressionUUID->"340f603f-bbdc-4019-bbeb-314c2184dc0d"],
Cell[CellGroupData[{
Cell[369085, 9967, 1645, 50, 229, "Code",ExpressionUUID->"15bb65c5-9863-4385-86d1-8fc377bd225c"],
Cell[370733, 10019, 556, 9, 70, "Print",ExpressionUUID->"d5e5e36a-4fb8-458d-905f-4a3e8b217523"],
Cell[371292, 10030, 911, 23, 70, "Output",ExpressionUUID->"415f2337-5887-4eb7-a2c4-01668c80e01e"],
Cell[372206, 10055, 1041, 27, 70, "Output",ExpressionUUID->"36175131-f81f-4f47-a59d-75547a4df90c"],
Cell[373250, 10084, 554, 9, 70, "Print",ExpressionUUID->"238db421-9435-41ae-a52b-a7d31635b80d"],
Cell[373807, 10095, 1956, 58, 70, "Output",ExpressionUUID->"b67f7928-8629-4af2-b105-caef41cc70dc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[375800, 10158, 1103, 30, 110, "Code",ExpressionUUID->"9a1b4a62-a39d-4272-93ee-fc2cc4002e69"],
Cell[376906, 10190, 638, 10, 70, "Print",ExpressionUUID->"cc17054c-81aa-40ea-9e99-0bd7162571c9"],
Cell[377547, 10202, 2427, 68, 70, "Output",ExpressionUUID->"c93c8dec-2971-4a34-abcd-9ff0cd4d5b09"],
Cell[379977, 10272, 2094, 53, 70, "Output",ExpressionUUID->"f1ed2eb3-554f-463b-b8f1-b4d68c207b9f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[382108, 10330, 3862, 109, 281, "Code",ExpressionUUID->"c2ae4d70-bef7-4372-825e-953010cf2b1c"],
Cell[385973, 10441, 749, 12, 70, "Print",ExpressionUUID->"175d8d20-b3bb-4869-b2e3-c29d766ffb02"],
Cell[386725, 10455, 2530, 70, 70, "Output",ExpressionUUID->"d244140b-b6c5-4bd8-acf5-c12d37f573d3"],
Cell[389258, 10527, 705, 12, 70, "Print",ExpressionUUID->"fd6b265e-8d22-432e-a470-98544e77334b"],
Cell[389966, 10541, 6724, 180, 70, "Output",ExpressionUUID->"337d34b3-4ccb-4f1c-99d5-d511a6b85b1e"],
Cell[396693, 10723, 709, 12, 70, "Print",ExpressionUUID->"66e844f3-44aa-4651-9280-65a3def4be50"],
Cell[397405, 10737, 2656, 74, 70, "Output",ExpressionUUID->"67b36b8e-a54c-4c3b-bf4c-aac28226a024"],
Cell[400064, 10813, 4776, 126, 70, "Output",ExpressionUUID->"5f2a8601-545d-47db-87d9-d08d574349f4"],
Cell[404843, 10941, 734, 12, 70, "Print",ExpressionUUID->"0cad38f3-f47d-4299-aa0a-79cec765976b"],
Cell[405580, 10955, 1553, 43, 70, "Output",ExpressionUUID->"b6c13330-e20c-4541-ac5a-59c3f0611b96"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[407182, 11004, 188, 3, 37, "Subsubsection",ExpressionUUID->"d75eac63-0aac-4a0e-ba82-8f518a736186"],
Cell[407373, 11009, 2214, 62, 65, "Code",ExpressionUUID->"954d93cd-2bc8-475f-b48e-d95af674218b"],
Cell[CellGroupData[{
Cell[409612, 11075, 3937, 112, 171, "Code",ExpressionUUID->"afe2fa4e-b67b-4b91-8177-21d9ece82a41"],
Cell[413552, 11189, 1266, 31, 64, "Output",ExpressionUUID->"e3a5cd23-a3c1-45f7-b08e-f9509e97b40e"],
Cell[414821, 11222, 2542, 71, 68, "Output",ExpressionUUID->"55435b18-5afa-4f01-9c3f-20208c3036f7"],
Cell[417366, 11295, 3354, 90, 78, "Output",ExpressionUUID->"d91585d4-d453-44c7-8701-c552a62461ad"]
}, Open  ]],
Cell[CellGroupData[{
Cell[420757, 11390, 8222, 225, 219, "Code",ExpressionUUID->"d95892ea-95d3-477a-8bf4-f4e54e78202c"],
Cell[428982, 11617, 1098, 24, 55, "Output",ExpressionUUID->"6301b956-0b8c-44b7-ba8f-625aed376085"],
Cell[430083, 11643, 1506, 36, 60, "Output",ExpressionUUID->"6aa7c8b7-9e0e-4dac-9e1b-5937782e1302"],
Cell[431592, 11681, 3251, 85, 68, "Output",ExpressionUUID->"c5a702bd-3567-4df1-b691-d0967367c5ce"],
Cell[434846, 11768, 1895, 50, 58, "Output",ExpressionUUID->"d4fa5f0e-34f7-434e-a568-5118a31f0447"]
}, Open  ]],
Cell[CellGroupData[{
Cell[436778, 11823, 3710, 103, 103, "Code",ExpressionUUID->"f58172f1-c29a-4482-bdfd-78b3dba518b0"],
Cell[440491, 11928, 1557, 41, 62, "Output",ExpressionUUID->"1ee2a90f-a270-4498-9155-de19a721a4e3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[442085, 11974, 968, 28, 72, "Code",ExpressionUUID->"f67113cf-8f91-4cab-8c1d-4682229efa63"],
Cell[443056, 12004, 2953, 89, 68, "Output",ExpressionUUID->"76473973-f986-4e51-8f30-d8ef7fd7d6aa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[446046, 12098, 897, 25, 72, "Code",ExpressionUUID->"dff2d097-1036-4ffd-b99a-9d1bd3d5838b"],
Cell[446946, 12125, 865, 21, 55, "Output",ExpressionUUID->"ea0c9cb8-ff93-4051-96ff-70f44c25198d"],
Cell[447814, 12148, 1313, 34, 60, "Output",ExpressionUUID->"977265ce-b1a7-4c91-9b46-6504b3f010a8"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[449176, 12188, 273, 6, 37, "Subsubsection",ExpressionUUID->"4682169c-2ff6-497a-903c-622930c8fa2a"],
Cell[CellGroupData[{
Cell[449474, 12198, 899, 24, 80, "Code",ExpressionUUID->"824579a0-74c0-470d-8bbd-09a73518a236"],
Cell[450376, 12224, 732, 18, 55, "Output",ExpressionUUID->"55452cdd-2ff4-4550-ac3b-19a072b67930"]
}, Open  ]],
Cell[CellGroupData[{
Cell[451145, 12247, 17783, 465, 578, "Code",ExpressionUUID->"5c849303-03a3-42ac-acb5-9e4ad625da5e"],
Cell[468931, 12714, 406, 7, 24, "Print",ExpressionUUID->"d427679c-34a4-4905-8b0c-99c0f03045a9"],
Cell[469340, 12723, 607, 15, 52, "Output",ExpressionUUID->"26d8f731-9bc2-43a6-9f94-686da60b7b92"],
Cell[469950, 12740, 408, 7, 24, "Print",ExpressionUUID->"5cbc355b-4b8e-4bf7-99ec-f30fc9e6b1d2"],
Cell[470361, 12749, 821, 21, 58, "Output",ExpressionUUID->"fb3c612d-9b72-4e6d-bfdf-3e9846baabc9"],
Cell[471185, 12772, 408, 7, 24, "Print",ExpressionUUID->"ca9a27c6-28bb-48f7-903f-639e5d54e9bc"],
Cell[471596, 12781, 1265, 32, 58, "Output",ExpressionUUID->"a519505a-c150-49a5-ac55-711a3c2d3f65"],
Cell[472864, 12815, 1330, 35, 59, "Output",ExpressionUUID->"0330b628-f87d-4442-8add-2bb03ddf538c"],
Cell[474197, 12852, 2911, 74, 59, "Output",ExpressionUUID->"352ca240-11d8-45a3-bc0d-e33996b2608b"],
Cell[477111, 12928, 1353, 35, 59, "Output",ExpressionUUID->"d420fb95-ff4a-43a5-8cf4-d7a687383b0e"],
Cell[478467, 12965, 2908, 74, 59, "Output",ExpressionUUID->"cba3bb36-7f14-4e40-b444-55f09b79ddab"]
}, Open  ]],
Cell[CellGroupData[{
Cell[481412, 13044, 1051, 29, 113, "Code",ExpressionUUID->"dd70ba49-1152-4e26-8d02-abc39865b983"],
Cell[482466, 13075, 496, 8, 34, "Output",ExpressionUUID->"372d61c3-729d-46af-8994-e9b35aa97d95"],
Cell[482965, 13085, 1539, 38, 58, "Output",ExpressionUUID->"f5f1b76a-cbd4-40d3-a581-e55ccb212e6e"]
}, Open  ]],
Cell[484519, 13126, 7098, 210, 379, "Code",ExpressionUUID->"2116a294-e567-4d1f-b828-be7d5e151df4"],
Cell[CellGroupData[{
Cell[491642, 13340, 7013, 202, 303, "Code",ExpressionUUID->"a8f322a1-7882-4f15-96db-0d98bce8972f"],
Cell[498658, 13544, 1073, 25, 56, "Output",ExpressionUUID->"08a697d4-4ebc-4139-bd67-b2cedb2e4287"],
Cell[499734, 13571, 1308, 31, 56, "Output",ExpressionUUID->"c104fdea-d70f-41e3-8e4e-83f16aff69e2"],
Cell[501045, 13604, 1704, 44, 73, "Output",ExpressionUUID->"02b3f8ca-06cc-489f-85a1-109347db6472"],
Cell[502752, 13650, 1639, 42, 73, "Output",ExpressionUUID->"d5cdfcef-e07d-48ae-9775-620da6bdfe20"],
Cell[504394, 13694, 1243, 31, 62, "Output",ExpressionUUID->"0be66bba-ee9a-46d9-a895-f313ad06888a"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[505698, 13732, 168, 3, 38, "Subsection",ExpressionUUID->"ffc6e8eb-3f3f-4a52-bf79-f3afe037f175"],
Cell[CellGroupData[{
Cell[505891, 13739, 8168, 220, 256, "Code",ExpressionUUID->"f743eeca-a9ab-469d-a9db-64345628d599"],
Cell[514062, 13961, 1057, 27, 62, "Output",ExpressionUUID->"d470f70e-a625-46e2-a3b7-7dc8611deb92"],
Cell[515122, 13990, 2588, 74, 68, "Output",ExpressionUUID->"10ee727f-d3e9-4a98-9f4c-ecdd9f701079"],
Cell[517713, 14066, 1489, 40, 62, "Output",ExpressionUUID->"3ad23f6b-c764-4fea-b73f-f7cd30590716"]
}, Open  ]],
Cell[519217, 14109, 2846, 80, 96, "Code",ExpressionUUID->"d629198d-10dc-4ca4-9089-ddf64c9e9672"],
Cell[CellGroupData[{
Cell[522088, 14193, 9005, 237, 297, "Code",ExpressionUUID->"d815d990-2a0d-4a78-a29d-3c576394a475"],
Cell[531096, 14432, 1108, 29, 62, "Output",ExpressionUUID->"895feefe-8ab1-4fc6-b84a-94afb284c5a0"],
Cell[532207, 14463, 2833, 80, 68, "Output",ExpressionUUID->"bef5ed9d-28d6-4e92-bec6-7b844d236534"],
Cell[535043, 14545, 1466, 40, 62, "Output",ExpressionUUID->"29772eee-7e58-4e51-a043-e326e3bec2d5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[536546, 14590, 702, 19, 91, "Code",ExpressionUUID->"84a88d12-97e8-4563-b88a-9857fb6b83dc"],
Cell[537251, 14611, 445, 7, 24, "Print",ExpressionUUID->"8952814c-06ee-4aa4-a7cf-ac984b4002ef"],
Cell[537699, 14620, 2878, 81, 68, "Output",ExpressionUUID->"f91ef034-e353-4226-9aa9-b2289cd8fc2c"],
Cell[540580, 14703, 1473, 41, 62, "Output",ExpressionUUID->"e16bee28-2b4f-4f30-b9a5-2d106c362f64"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
}
]
*)


